The Sloan Digital Sky Survey extended point spread functions

A robust and extended characterization of the point spread function (PSF) is crucial to extract the photometric information produced by deep imaging surveys. Here, we present the extended PSFs of the Sloan Digital Sky Survey (SDSS), one of the most productive astronomical surveys of all time. By stacking ~1000 images of individual stars with different brightness, we obtain the bidimensional SDSS PSFs extending over 8 arcmin in radius for all the SDSS filters(u, g, r, i, z). This new characterization of the SDSS PSFs is near a factor of 10 larger in extension than previous PSFs characterizations of the same survey. We found asymmetries in the shape of the PSFs caused by the drift scanning observing mode. The flux of the PSFs is larger along the drift scanning direction. Finally, we illustrate with an example how the PSF models can be used to remove the scattered light field produced by the brightest stars in the central region of the Coma cluster field. This particular example shows the huge importance of PSFs in the study of the low-surface brightness Universe, especially with the upcoming of ultradeep surveys, such as the Large Synoptic Survey Telescope (LSST). Following a reproducible science philosophy, we make all the PSF models and the scripts used to do the analysis of this paper publicly available (snapshot v0.5-0-g62d83df).

==> reproduce/analysis/python/build-inner-iteration-3.py <==
## Modules
import numpy as np
from astropy.io import fits
from astropy import wcs
from astropy.table import Table,Column
from astropy.stats import sigma_clip
import glob
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
plt.style.use('classic')
import yaml
import sys
import os
plt.ioff()

configfile = sys.argv[1]
im_psf = sys.argv[2]
table_name_input = sys.argv[3]
table_name_all   = sys.argv[4]
table_name_output = sys.argv[5]

#table_name_output_filtered = sys.argv[4]
#plot_name = sys.argv[5]
#table_name_output_tocombine = sys.argv[6]

print('++++++++++++++++++++++++++++++++++')
print('                                  ')
print(sys.argv)
print('configuration file :: ', configfile)
print('im_psf             :: ', im_psf)
print('table_name_input   :: ', table_name_input)
print('table_name_output  :: ', table_name_output)

print('                                  ')
print('++++++++++++++++++++++++++++++++++')
with open(configfile, 'r') as cfg_file:
    """ PARAMETERS """
    cfg = yaml.load(cfg_file)
    pg = cfg['GENERAL']
    pl = cfg['psf5_inner_it3_filtering_profiles.py']

    ## PATHS AND MODULES
    path_module = pg['path_module']
    #path_out = pg['path_out']

    sys.path.append(path_module)
    import raulisfpy.rfastro as rfa
    import raulisfpy.rfgeneral as rfg
    sys.path.remove(path_module)
    ##

    band = pg['band']
    rnormarcsec = pg['rnormarcsec']
    pixelscale = pg['pixelscale']
    nmax = pg['nmax']
    mag_kw = pg['mag_kw']
    dimpix = pg['dimpix']

    label =pg['label']
    #table_name_input = path_out + '/' + cfg['psf3_inner_it2_stamp.py']['table_name_output']
    #table_name_output = path_out + '/' + pl['table_name_output_tocombine']
    #table_name_all = path_out + '/' + pl['table_name_output_all']
    #im_psf = path_out + '/' + 'psf_' + band + '_inner_it2.fits'
    im_psf_profile = im_psf + '_profile.fits'

table_input = fits.getdata(table_name_input, 1)
table_aux = Table(table_input)

# Make the radial profile of the PSF
if True:
    data = fits.getdata(im_psf, 1)

    profile = rfa.radial_profile(data, pixelscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=im_psf_profile)
    profile = profile['radial_profile']

rnormpix = int(rnormarcsec / pixelscale)
r_i = 2    # arcsec
r_o = 10  # arcsec

r_i = int(r_i/pixelscale)
r_o = int(r_o/pixelscale)

dpix = 1
dpixx = 3


with fits.open(im_psf_profile) as hdu_psf_profile:
    p_psf = hdu_psf_profile[1].data
    w1 = np.nanmedian(p_psf['smean'][r_i-dpix:r_i+dpix])
    w2 = np.nanmedian(p_psf['smean'][r_o-dpix:r_o+dpix])




l_s = []
for row in table_input:
    im = row['im_normalized2']
    profile = fits.getdata(im, 'PROFILE')

    p_star = profile['smean'] / profile['smean'][rnormpix]

    ratio = p_star[r_i-dpixx:r_i+dpixx] / p_psf['smean'][r_i-dpixx:r_i+dpixx]
    fdata = ratio#sigma_clip(ratio)
    vmean = np.ma.mean(fdata)
    vstd = np.ma.std(fdata)

    l_s.append(vstd)

c_s = Column(l_s, name='s')

table_aux.add_column(c_s)
table_aux.write(table_name_all, format='fits', overwrite=True)

s_filtered = sigma_clip(l_s)
s_maxgood = np.max(s_filtered.data[~s_filtered.mask])
table_filtered = table_aux.copy()
n = 0
for row in table_filtered:
    if row['s'] > s_maxgood:
        print('REJECTED',row['im_normalized2'])
        table_filtered.remove_row(n)
    else:
        print(' ACEPTED',row['im_normalized2'])
    n = n + 1


table_filtered.add_column(Column(table_filtered['im_normalized2'], name='im_tocombine'))
table_filtered.write(table_name_output, format='fits', overwrite=True)



==> reproduce/analysis/python/build-inner-stamps-iteration-1.py <==
# Create stamps for inner part of the PSF: iteration 1
#
# This script is the first iteration for building the inner part of the SDSS
# PSF. It downloads SDSS from an input catalogue that has been previously
# prepared, and then it performs some steps:
# - Recenter each image where the bright star is
# - Mask all objects except the bright star
# - Compute the radial profile and normalize in a given radius
# - Save the normalized and masked image, and also the statistics.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.


# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from astropy import wcs
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.table import Table,Column




# Reading parameters from command line
if True:

    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--nmax', type=int,
        help='Max number of images')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--swarp_cf',
        help='SWarp configuration file')

    parser.add_argument('--noisechisel_cf',
        help='NoiseChisel configuration file')

    parser.add_argument('--segment_cf',
        help='Segment configuration file')

    parser.add_argument('--mkcatalog_cf',
        help='MakeCatalog configuration file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--path_out',
        help='Out path where all output files will be saved')

    args = parser.parse_args()


    # Define input files and parameters
    nmax                 = args.nmax
    band                 = args.band
    path_out             = args.path_out
    configfile           = args.yaml_cf
    output_file          = args.output_file
    stars_catalogue      = args.starcat
    swarp_configfile     = args.swarp_cf
    segment_cfg_file     = args.segment_cf
    noisechisel_cfg_file = args.noisechisel_cf
    mkcatalogue_cfg_file = args.mkcatalog_cf


    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


    # Read configuration file
    with open(configfile, 'r') as cfg_file:

        """ GENERAL PARAMETERS """
        cfg = yaml.load(cfg_file)
        pg  = cfg['GENERAL']

        dimpix      = pg['dimpix']
        pixelscale  = pg['pixelscale']
        rnormarcsec = pg['rnormarcsec']

        """ SPECIFIC PARAMETERS"""
        pl          = cfg[band]
        mag_kw      = pl['mag_kw']
        reject      = pl['bleedmasking']['reject']

        y1_mask     = pl['bleedmasking']['y1_mask']
        y2_mask     = pl['bleedmasking']['y2_mask']

        x1_left     = pl['bleedmasking']['x1_left']
        x2_left     = pl['bleedmasking']['x2_left']

        x1_center   = pl['bleedmasking']['x1_center']
        x2_center   = pl['bleedmasking']['x2_center']

        x1_right    = pl['bleedmasking']['x1_right']
        x2_right    = pl['bleedmasking']['x2_right']


# Define the radius of normalization in pixels
rnormpix = int(rnormarcsec / pixelscale)

# The input catalogue of stars has the following columns:
# USNO-B1.0_star, RAJ2000_star, DEJ2000_star, e_RAJ2000_star,
# e_DEJ2000_star, B1mag_star, R1mag_star, B2mag_star, R2mag_star, Imag_star,
# col1_field, ra_field, dec_field, rerun_field, run_field, camcol_field,
# field_field

# Sort star catalogue by selected magnitude
tt = Table.read(stars_catalogue, format='fits')
i = np.argsort(tt[mag_kw])
t = tt[i]

# Define the output statistics table
# Empty lists defined will form the output table
stats = Table()

l_ra = []
l_de = []
l_mag = []
l_vnorm = []
l_lpath = []
l_logvnorm = []
l_rnormpix = []
l_rnormarcsec = []
l_image_swarp = []
l_im_normalized = []

# Define two counter: total number of stars, and number of good stars.
n = 0
n_good = 0
while n_good < nmax:
    """ MAIN LOOP """

    print(' ')
    print('#######################################')
    print('Trying', n, 'NGood', n_good, 'of ', nmax)
    print('#######################################')
    print(' ')

    # Empty `rmlist' each time new star is considered
    rmlist = []

    # Define all kind of images
    image_fits = 'None'
    image_swarp = 'None'
    im_detected = 'None'
    im_segmented = 'None'
    im_normalized = 'None'
    image_masked1 = 'None'
    im_noisechisel = 'None'

    ## Read data and info of each star
    star  = t[n]
    mag   = star[mag_kw]
    ra    = star['RAJ2000_star']
    de    = star['DEJ2000_star']
    rerun = star['rerun_field']
    run   = star['run_field']
    camcol= star['camcol_field']
    field = star['field_field']

    # Define images in the output directory
    image_swarp = path_out + '/' + \
                  f'frame-{band}-{run:06}-{camcol}-{field:04}.fits_swarp.fits'
    image_fits = path_out + '/' + \
                 f'frame-{band}-{run:06}-{camcol}-{field:04}.fits'

    # If the recentered image doesn't exist, then download
    if os.path.isfile(image_fits) == False:
        # Download and decompress the SDSS image
        image_fits = rfa.sdss_download_dr13(band, rerun, run, camcol, field, \
                     path_out, download=True, decompress=True)['im_name']

        # Create and overwrite the image WITHOUT the header
        data_sci = fits.getdata(image_fits, 0)
        header_sci = fits.getheader(image_fits, 0)

        hdu_out = fits.PrimaryHDU(data_sci.astype(np.float32))
        hdu_out.writeto(image_fits, overwrite=True)

        # Read WCS information and transform RA DEC from USNO-B1 catalogue
        # to pixel values on this image.
        w = wcs.WCS(header_sci)
        x, y = w.all_world2pix(ra, de, 0)

        # Run Noisechisel + Segment + MakeCatalog to obtain the center
        if False:
            # Obtain the center of the star by using:
            # `astnoisechisel' + `astegment' + `astmkcatalog'
            print('')
            print('DETERMINING CENTER OF THE STAR')
            print('')
            imaux_detected = image_fits + '_detected.fits'
            imaux_segmented = image_fits + '_segmented.fits'
            imaux_catalogue = image_fits + '_catalogue.fits'
            tilesize = '100,100'
            qthresh = '0.5'
            try:
                # Noisechisel
                line_noisechisel = ('astnoisechisel --hdu=0 ' + image_fits +
                                    ' --output=' + imaux_detected +
                                    ' --tilesize=' + tilesize +
                                    ' --interpnumngb=1 ' +
                                    ' --qthresh=' + qthresh +
                                    ' --minnumfalse=1' +
                                    ' --config=' + noisechisel_cfg_file)
                os.system(line_noisechisel)

                # Segment
                line_segment = ('astsegment ' + imaux_detected +
                                ' --output=' + imaux_segmented +
                                ' --tilesize=' + tilesize +
                                ' --interpnumngb=1 ' +
                                ' --minnumfalse=1' +
                                ' --config=' + segment_cfg_file)
                os.system(line_segment)

                # Catalogue
                line_catalogue = ('astmkcatalog ' + imaux_segmented +
                                  ' --output=' + imaux_catalogue +
                                  ' --config=' + mkcatalogue_cfg_file +
                                  ' --objid --x --y')
                os.system(line_catalogue)

            except:
                rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                         ' ' + im_segmented + ' ' + im_detected + \
                         ' ' + imaux_detected + ' ' + imaux_segmented + \
                         ' ' + imaux_catalogue
                os.system(rmline)
                n = n + 1
                continue

            # Get pixel object value corresponding to x, y from USNO-B1
            objids = fits.getdata(imaux_segmented, 'OBJECTS')
            cvalue = objids[int(y), int(x)]

            # Read the x y values for this object from the computed catalogue
            dcatalogue = fits.getdata(imaux_catalogue, 'OBJECTS')
            ixy = dcatalogue[cvalue - 1]

            # Because of catatalogue start counting in 1, subtract -1 to pixels
            # These x y values are the center that `swarp' will use
            x = ixy[1] - 1
            y = ixy[2] - 1

        # Run Imfit to obtain the center
        if True:

            imfit_out = rfa.PyImfit_Moffat((image_fits, 0), (x, y), (31, 31), deltemp=True)

            x = imfit_out['x_f'] - 1
            y = imfit_out['y_f'] - 1


        print('')
        print('CENTERING with SWarp')
        print('')

        # Define necessary images
        image_swarp = image_fits + '_swarp.fits'
        image_weight = image_fits + '_weight.fits'

        swarp_line = ('swarp ' + image_fits + '[0]' +
                      ' -c '+ swarp_configfile +
                      ' -IMAGEOUT_NAME ' + image_swarp +
                      ' -CENTER ' + str(x) + ',' + str(y) +
                      ' -IMAGE_SIZE ' + str(dimpix) + ',' + str(dimpix) +
                      ' -RESAMPLE_DIR ' + path_out +
                      ' -WEIGHTOUT_NAME ' + image_weight)

        # Run Swarp and put nans where SWarp has filled with zeros
        os.system(swarp_line)

        data_swarped = fits.getdata(image_swarp, 0)
        header_swarped = fits.getheader(image_swarp, 0)

        data_swarped[data_swarped == 0] = np.nan

        # Save centered and masked outer part with nans image
        hdu_out = fits.PrimaryHDU(data_swarped.astype(np.float32))
        hdu_out.header = header_swarped
        hdu_out.verify('fix')

        hdu_out.writeto(image_swarp, overwrite=True)

    if False:
        # Once the star has been recentered, auxiliar images are not necessary
        rmline = 'rm ' + imaux_detected + \
                 ' '   + imaux_segmented + \
                 ' '   + imaux_catalogue

        os.system(rmline)


    """ AT THIS POINT, THE STAR HAS BEEN RECENTERED"""

    # Obtaining detection map with `astnoisechisel'
    print('')
    print('NOISECHISEL')
    print('')
    im_detected = image_swarp + '_detected.fits'
    rmlist.append(im_detected)

    try:
        # Noisechisel parameters
        tilesize = '100,100'
        qthresh = '0.5'
        line_noisechisel = ('astnoisechisel --hdu=0 ' + image_swarp +
                            ' --output=' + im_detected +
                            ' --tilesize=' + tilesize +
                            ' --interpnumngb=1 ' +
                            ' --qthresh=' + qthresh +
                            ' --minnumfalse=1' +
                            ' --config=' + noisechisel_cfg_file)
        # Run noisechisel
        os.system(line_noisechisel)
        rmline = 'rm ' + image_weight
        os.system(rmline)

    except:
        # If noisechisel has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n = n + 1
        continue


    # Obtaining object masks with `astsegment'
    print('')
    print('ASTSEGMENT')
    print('')
    im_segmented = im_detected + '_label.fits'
    rmlist.append(im_segmented)

    try:
        # Segment parameters
        line_segment = ('astsegment ' + im_detected +
                        ' --output=' + im_segmented +
                        ' --tilesize=' + tilesize +
                        ' --interpnumngb=1 ' +
                        ' --minnumfalse=1' +
                        ' --config=' + segment_cfg_file)
        # Run segment
        os.system(line_segment)

    except:
        # If segment has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n = n + 1
        continue

    # One more check, if any of the two images have been created, then
    # continue with the following star
    if os.path.isfile(im_detected) == False or os.path.isfile(im_segmented) == False:
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_detected + ' ' + im_segmented
        os.system(rmline)
        n = n + 1
        continue


    # Mask objects using segmentation map
    print('')
    print('MASKING')
    print('')

    image_masked1 = image_swarp + '_mobjects.fits'

    objects = fits.getdata(im_segmented, 'OBJECTS')
    objects[objects==objects[objects.shape[0]//2,objects.shape[1]//2]] = 0
    objects[objects != 0] = 1

    data_swarp = fits.getdata(image_swarp, 0)
    data_swarp[objects == 1] = np.nan
    hdu = fits.PrimaryHDU(data_swarp.astype(np.float32))
    hdu.writeto(image_masked1, overwrite=True)

    # Bleeding rejection
    if reject == True:
        """ REJECTING BAD IMAGES """
        print('')
        print('REJECTING BLEED SATURATED STAR')
        print('')

        dat = fits.getdata(image_masked1, 0)

        dat[y1_mask:y2_mask,:] = np.nan

        p1 = np.nanmedian(dat, axis=0)
        left = p1[x1_left:x2_left]
        left_min = np.nanmin(left)

        center = p1[x1_center:x2_center]
        center_min = np.nanmin(center)

        right = p1[x1_right:x2_right]
        right_min = np.nanmin(right)

        fa = np.nanmin((left_min, right_min)) / center_min

        vstd = np.nanstd(p1)
        vmin = np.nanmin(p1)

        f = np.abs(vmin / vstd)

        if (fa > 1) or (fa <= 0) or (f > 1.5):

            print('REJECTED!')
            # DELETE images
            rmline = 'rm ' + image_fits
            os.system(rmline)

            rmline = 'rm ' + image_swarp
            os.system(rmline)

            rmline = 'rm ' + im_segmented
            os.system(rmline)

            rmline = 'rm ' + im_detected
            os.system(rmline)

            rmline = 'rm ' + image_masked1
            os.system(rmline)

            rmline = 'rm ' + im_normalized
            os.system(rmline)

            rmline = 'rm ' + image_weight
            os.system(rmline)

            n = n + 1
            continue


    # Normalization
    print('')
    print('NORMALIZATION')
    print('')

    dat_masked = fits.getdata(image_masked1, 0)

    im_normalized = image_swarp + f'_{mag:.2f}_normalized1.fits'

    profile = rfa.radial_profile(dat_masked, pixelscale, \
              function='sigma_clip', rboundaries=(0, rnormpix+10),\
              sigma_cut=3.0, center=None, symetrize=None)

    profile = profile['radial_profile']

    vnorm = profile['smedian'][rnormpix]
    """ Delete images if vnorm value is NAN """
    if np.isnan(vnorm):
        rmline = 'rm ' + image_fits
        os.system(rmline)

        rmline = 'rm ' + image_swarp
        os.system(rmline)

        rmline = 'rm ' + im_segmented
        os.system(rmline)

        rmline = 'rm ' + im_detected
        os.system(rmline)

        rmline = 'rm ' + image_masked1
        os.system(rmline)

        rmline = 'rm ' + image_weight
        os.system(rmline)

        n = n + 1
        continue

    dat_norm = dat_masked / vnorm

    # Save centered, masked and normalized star
    if True:
        """ Read original data and save new data (normalized and masked image) """
        hdu_swarp = fits.open(image_swarp)

        # SWARP IMAGE
        hdu_swarp[0].header['RA_USNO'] = ra
        hdu_swarp[0].header['DEC_USNO'] = de
        hdu_swarp[0].header['MAG_USNO'] = mag
        hdu_swarp[0].header['VNORM'] = vnorm
        hdu_swarp.verify('fix')
        hdu_swarp.writeto(image_swarp, overwrite=True)


        # NORMALIZED AND MASKED IMAGE
        hdu_norm = fits.PrimaryHDU(dat_norm.astype(np.float32))
        hdu_norm.header['VNORM'] = vnorm
        hdu_norm.name = 'IMAGE'
        hdu_norm.verify('fix')


        # PROFILE
        tprofile = Table(profile)
        hdu_prof = fits.BinTableHDU(tprofile)
        hdu_prof.verify('fix')
        hdu_prof.name = 'PROFILE'

        # SAVE FINAL DATA: NORMALIZED AND MASKED IMAGE WITH PROFILE
        new_hdul = fits.HDUList([hdu_norm, hdu_prof])
        new_hdul.writeto(im_normalized, overwrite=True)

        l_ra.append(ra)
        l_de.append(de)
        l_mag.append(mag)
        l_vnorm.append(vnorm)
        l_rnormpix.append(rnormpix)
        l_lpath.append(len(path_out)+1)
        l_image_swarp.append(image_swarp)
        l_rnormarcsec.append(rnormarcsec)
        l_logvnorm.append(np.log10(vnorm))
        l_im_normalized.append(im_normalized)

        # DELETE images
        rmline = 'rm ' + image_fits
        os.system(rmline)

        rmline = 'rm ' + im_segmented
        os.system(rmline)

        rmline = 'rm ' + im_detected
        os.system(rmline)

        rmline = 'rm ' + image_masked1
        os.system(rmline)

        rmline = 'rm ' + image_weight
        #os.system(rmline)

        n_good = n_good + 1
        n = n + 1

# Create statistics table columns
c_image_swarp = Column(l_image_swarp, name='im_swarp')
c_im_normalized1 = Column(l_im_normalized, name='im_normalized1')
c_ra = Column(l_ra, name='ra')
c_de = Column(l_de, name='dec')
c_mag = Column(l_mag, name='mag')
c_vnorm1 = Column(l_vnorm, name='vnorm1')
c_logvnorm1 = Column(l_logvnorm, name='logvnorm1')
c_rnormarcsec = Column(l_rnormarcsec, name='rnormarcsec')
c_rnormpix = Column(l_rnormpix, name='rnormpix')
c_lpath = Column(l_lpath, name='lpath')


# Inject table columns
stats.add_column(c_image_swarp)
stats.add_column(c_im_normalized1)
stats.add_column(c_ra)
stats.add_column(c_de)
stats.add_column(c_mag)
stats.add_column(c_vnorm1)
stats.add_column(c_logvnorm1)
stats.add_column(c_rnormarcsec)
stats.add_column(c_rnormpix)
stats.add_column(c_lpath)

# Save statistics table
stats.write(output_file, format='fits', overwrite=True)



==> reproduce/analysis/python/build-inner-stamps-iteration-2.py <==
# Create stamps for inner part of the PSF: iteration 2
#
# This script is the first iteration for building the inner part of the SDSS
# PSF. It downloads SDSS from an input catalogue that has been previously
# prepared, and then it performs some steps:
# - Recenter each image where the bright star is
# - Mask all objects except the bright star
# - Compute the radial profile and normalize in a given radius
# - Save the normalized and masked image, and also the statistics.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.


# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from astropy import wcs
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.table import Table,Column





# Reading parameters from command line
if True:

    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--nmax', type=int,
        help='Max number of images')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--noisechisel_cf',
        help='NoiseChisel configuration file')

    parser.add_argument('--segment_cf',
        help='Segment configuration file')

    parser.add_argument('--mkcatalog_cf',
        help='MakeCatalog configuration file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--path_out',
        help='Out path where all output files will be saved')

    parser.add_argument('--psf1',
        help='PSF from iteration 1')

    parser.add_argument('--tilesizesfile',
        help='File containing random tilesizes for NoiseChisel')

    args = parser.parse_args()


    # Define input files and parameters
    nmax                 = args.nmax
    band                 = args.band
    psf_it1              = args.psf1
    path_out             = args.path_out
    configfile           = args.yaml_cf
    output_file          = args.output_file
    tilesizesfile        = args.tilesizesfile
    stars_catalogue      = args.starcat
    segment_cfg_file     = args.segment_cf
    noisechisel_cfg_file = args.noisechisel_cf
    mkcatalogue_cfg_file = args.mkcatalog_cf


    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


    # Read configuration file
    with open(configfile, 'r') as cfg_file:

        """ GENERAL PARAMETERS """
        cfg = yaml.load(cfg_file)
        pg  = cfg['GENERAL']

        dimpix      = pg['dimpix']
        pixelscale  = pg['pixelscale']
        rnormarcsec = pg['rnormarcsec']

        """ SPECIFIC PARAMETERS"""
        pl          = cfg[band]
        mag_kw      = pl['mag_kw']
        reject      = pl['bleedmasking']['reject']

        y1_mask     = pl['bleedmasking']['y1_mask']
        y2_mask     = pl['bleedmasking']['y2_mask']

        x1_left     = pl['bleedmasking']['x1_left']
        x2_left     = pl['bleedmasking']['x2_left']

        x1_center   = pl['bleedmasking']['x1_center']
        x2_center   = pl['bleedmasking']['x2_center']

        x1_right    = pl['bleedmasking']['x1_right']
        x2_right    = pl['bleedmasking']['x2_right']

# Define the radius of normalization in pixels
rnormpix = int(rnormarcsec / pixelscale)

# Read table data with information from the fitst iteration
inputtable = Table(fits.getdata(stars_catalogue, 1))

# Read the obtained PSF data from iteration 1
dat_psf = fits.getdata(psf_it1, 1)

# Read random tilesizes already saved
tilesizes = np.genfromtxt(tilesizesfile, dtype=int)

rmlist = []
l_vnorm2 = []
n_toremove = []
l_logvnorm2 = []
l_im_normalized2 = []

n = 0
for image in inputtable:
    """ MAIN LOOP"""

    print(' ')
    print('#######################################')
    print(n, 'of', len(inputtable))
    print('#######################################')
    print(' ')

    # Define image to be none just in case there were some failure
    im_detected = 'None'
    image_masked1 = 'None'
    image_masked2 = 'None'
    im_normalized = 'None'
    im_noisechisel = 'None'

    # Read image names
    im_swarp = image['im_swarp']
    im_normalized1 = image['im_normalized1']

    # Extract information from the image
    hdu_in = fits.open(im_swarp)
    dat_in = hdu_in[0].data
    mag = image['mag']
    ra = image['ra']
    de = image['dec']
    vnorm = image['vnorm1']

    # Substract the PSF obtained in the first iteration
    dat_sub = dat_in - dat_psf*vnorm

    # Save the subtracted PSF image
    hdu_out = fits.PrimaryHDU(dat_sub.astype(np.float32))
    hdu_out.header = hdu_in[0].header
    hdu_out.header['HISTORY'] = 'PSF SUBTRACTED'
    im_psfsub = im_swarp + '_psfsub.fits'
    hdu_out.writeto(im_psfsub, overwrite=True)
    rmlist.append(im_psfsub)


    # Obtaining detection map with `astnoisechisel'
    print('')
    print('NOISECHISEL')
    print('')
    im_detected = im_psfsub + '_detected.fits'
    im_segmented = im_detected + '_segmented.fits'

    try:
        # Read the tilesize according to the star number
        tilesize = str(tilesizes[n, 0]) + ',' + str(tilesizes[n, 1])
        qthresh = '0.5'
        line_noisechisel = ('astnoisechisel --hdu=0 ' + im_psfsub +
                            ' --output=' + im_detected +
                            ' --tilesize=' + tilesize +
                            ' --interpnumngb=1 ' +
                            ' --qthresh=' + qthresh +
                            ' --minnumfalse=1' +
                            ' --config=' + noisechisel_cfg_file)
        os.system(line_noisechisel)

    except:
        # If noisechisel has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + im_psfsub + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # Obtaining object masks with `astsegment'
    print('')
    print('ASTSEGMENT')
    print('')
    try:
        # Segment parameters
        line_segment = ('astsegment ' + im_detected +
                        ' --output=' + im_segmented +
                        ' --tilesize=' + tilesize +
                        ' --interpnumngb=1 ' +
                        ' --minnumfalse=1' +
                        ' --config=' + segment_cfg_file)
        os.system(line_segment)

    except:
        # If segment has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + im_psfsub + ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # One more check, if any of the two images have been created, then
    # continue with the following star
    if os.path.isfile(im_segmented) == False or os.path.isfile(im_detected) == False:
        rmline = 'rm ' + im_psfsub + ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue


    # Mask objects using segmentation map
    print('')
    print('MASKING')
    print('')

    image_masked1 = im_psfsub + '_mobjects.fits'

    objects = fits.getdata(im_segmented, 'OBJECTS')
    objects[objects != 0] = 1


    # Make a copy of the original input image
    dat_masked = dat_in.copy()

    # Mask the input image copy using segmentation objects map
    dat_masked[objects == 1] = np.nan


    # Obtain the radial profile
    profile = rfa.radial_profile(dat_masked, pixelscale, \
              function='sigma_clip', rboundaries=(0, 'Rmax'), \
              sigma_cut=3.0, center=None, symetrize=None, save_profile=None)


    profile = profile['radial_profile']

    tprofile = Table(profile)
    hdu_prof = fits.BinTableHDU(tprofile)

    # Normalization value is obtained from the radial profile at a given
    # radius
    vnorm2 = profile['smedian'][rnormpix]

    # Check if the normalization value is nan, if so, remove images and
    # continue with the following star.
    if np.isnan(vnorm2):
        rmline = 'rm ' + im_detected + ' ' + im_psfsub + \
                 ' ' + image_masked1 + ' ' + im_segmented
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # If the normalization value is not nan, then normalize the masked data
    # by this value. Then save this as data to be combined in next steps.
    dat_norm = dat_masked / vnorm2
    hdu_star = fits.PrimaryHDU(dat_norm.astype(np.float32))

    # Read and write necessary data from the input to the output
    im_normalized2 = im_swarp + f'_{mag:.2f}_normalized2.fits'
    hdu_star.header = hdu_in[0].header
    hdu_star.header['VNORM2'] = vnorm2

    hdu_star.name = 'IMAGE'
    hdu_prof.name = 'PROFILE'

    hdu_star.verify('fix')
    hdu_prof.verify('fix')

    # Define a list with two hdu: one for the image data and the other for
    # the radial profile table. Then save it.
    new_hdul = fits.HDUList([hdu_star, hdu_prof])
    new_hdul.writeto(im_normalized2, overwrite=True)

    # Append values computed in this second iteration to the columns
    l_im_normalized2.append(im_normalized2)
    l_vnorm2.append(vnorm2)
    l_logvnorm2.append(np.log10(vnorm2))

    # Remove temporal and unnecessary data
    if True:
        os.system('rm ' + im_psfsub)
        os.system('rm ' + im_noisechisel)
        os.system('rm ' + image_masked1)
        os.system('rm ' + im_detected)
        os.system('rm ' + im_segmented)

    # Increment counter to continue with the following star
    n = n + 1


# Create columns from the list data
c_im_normalized2 = Column(l_im_normalized2, name='im_normalized2')
c_vnorm2 = Column(l_vnorm2, name='vnorm2')
c_logvnorm2 = Column(l_logvnorm2, name='logvnorm2')

# Make a copy of the input data table, then append the data generated in
# this script and save them into a new fits table.
outputtable = inputtable.copy()
outputtable.remove_rows(n_toremove)
outputtable.add_column(c_im_normalized2)
outputtable.add_column(c_vnorm2)
outputtable.add_column(c_logvnorm2)

outputtable.write(output_file, format='fits', overwrite=True)


==> reproduce/analysis/python/build-inner-stamps-iteration-3.py <==
# Filter galaxies from the set of objects for inner part of the PSF
#
# This script is the third iteration for building the inner part of the SDSS
# PSF. It compares the radial profile of each individual object with the
# stacked radial profile of the PSF obtained in the iteration 2. It computes
# the value of the standard deviation in the `check region' defined around
# the normalization radius and perform sigma clipping of these values.
# Objects with high value of `s' means that the radial profile differs a lot
# of the stacked radial profile PSF. They will be rejected in the final
# stacking process.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.


# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from astropy import wcs
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.stats import sigma_clip
from astropy.table import Table,Column

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt





# Reading parameters from command line
if True:

    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--psf1_profile',
        help='PSF profile from iteration 1')

    args = parser.parse_args()


    # Define input files and parameters
    band                 = args.band
    im_psf               = args.psf1_profile
    configfile           = args.yaml_cf
    output_file          = args.output_file
    stars_catalogue      = args.starcat


    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


    # Read configuration file
    with open(configfile, 'r') as cfg_file:

        """ GENERAL PARAMETERS """
        cfg = yaml.load(cfg_file)
        pg  = cfg['GENERAL']

        pixelscale  = pg['pixelscale']
        rnormarcsec = pg['rnormarcsec']

        """ SPECIFIC PARAMETERS"""
        pl          = cfg[band]
        mag_kw      = pl['mag_kw']
        reject      = pl['bleedmasking']['reject']

        y1_mask     = pl['bleedmasking']['y1_mask']
        y2_mask     = pl['bleedmasking']['y2_mask']

        x1_left     = pl['bleedmasking']['x1_left']
        x2_left     = pl['bleedmasking']['x2_left']

        x1_center   = pl['bleedmasking']['x1_center']
        x2_center   = pl['bleedmasking']['x2_center']

        x1_right    = pl['bleedmasking']['x1_right']
        x2_right    = pl['bleedmasking']['x2_right']

plt.ioff()




table_input = fits.getdata(stars_catalogue, 1)
table_output = Table(table_input)

# Make the radial profile of the PSF
#if False:
#    data = fits.getdata(im_psf, 1)
#
#    profile = rfa.radial_profile(data, pixelscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=im_psf_profile)
#    profile = profile['radial_profile']

rnormpix = int(rnormarcsec / pixelscale)
r_i = 2    # arcsec
r_o = 10  # arcsec

r_i = int(r_i/pixelscale)
r_o = int(r_o/pixelscale)

dpix = 1
dpixx = 3


p_psf = fits.getdata(im_psf, 1)
w1 = np.nanmedian(p_psf['smean'][r_i-dpix:r_i+dpix])
w2 = np.nanmedian(p_psf['smean'][r_o-dpix:r_o+dpix])




l_s = []
for row in table_input:
    im = row['im_normalized1']
    profile = fits.getdata(im, 'PROFILE')

    p_star = profile['smean'] / profile['smean'][rnormpix]

    ratio = p_star[r_i-dpixx:r_i+dpixx] / p_psf['smean'][r_i-dpixx:r_i+dpixx]
    fdata = ratio#sigma_clip(ratio)
    vmean = np.ma.mean(fdata)
    vstd = np.ma.std(fdata)

    l_s.append(vstd)

# Compute sigma clipping of distribuition of s values
s_filtered = sigma_clip(l_s, sigma_lower=10, sigma_upper=2.4, iters=None)

# Compute the maximun value good of s
s_maxgood = np.max(s_filtered.data[~s_filtered.mask])


# Create column with s values
c_s = Column(l_s, name='s')

# Create a column with all values equal to maximum value of s
c_smax = Column(len(c_s)*[s_maxgood], name='smaxgood')

table_output.add_column(c_s)
table_output.add_column(c_smax)

table_output.write(output_file, format='fits', overwrite=True)

"""
table_filtered = table_aux.copy()
n = 0
for row in table_filtered:
    if row['s'] > s_maxgood:
        print('REJECTED',row['im_normalized2'])
        table_filtered.remove_row(n)
    else:
        print(' ACEPTED',row['im_normalized2'])
    n = n + 1


table_filtered.add_column(Column(table_filtered['im_normalized2'], name='im_tocombine'))
table_filtered.write(output_file, format='fits', overwrite=True)
"""


==> reproduce/analysis/python/build-stamps-iteration-1.py <==
# Create stamps for outer part of the PSF: iteration 1
#
# This script is the first iteration for building the outer part of the SDSS
# PSF. It downloads SDSS from an input catalogue that has been previously
# prepared, and then it performs some steps:
# - Recenter each image where the bright star is
# - Mask all objects except the bright star
# - Compute the radial profile and normalize in a given radius
# - Save the normalized and masked image, and also the statistics.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.


# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from astropy import wcs
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.table import Table,Column





# Reading parameters from command line
if True:

    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--nmax', type=int,
        help='Max number of images')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--swarp_cf',
        help='SWarp configuration file')

    parser.add_argument('--noisechisel_cf',
        help='NoiseChisel configuration file')

    parser.add_argument('--segment_cf',
        help='Segment configuration file')

    parser.add_argument('--mkcatalog_cf',
        help='MakeCatalog configuration file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--path_out',
        help='Out path where all output files will be saved')

    args = parser.parse_args()


    # Define input files and parameters
    nmax                 = args.nmax
    band                 = args.band
    path_out             = args.path_out
    configfile           = args.yaml_cf
    output_file          = args.output_file
    stars_catalogue      = args.starcat
    swarp_configfile     = args.swarp_cf
    segment_cfg_file     = args.segment_cf
    noisechisel_cfg_file = args.noisechisel_cf


    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


    # Read configuration file
    with open(configfile, 'r') as cfg_file:

        """ GENERAL PARAMETERS """
        cfg = yaml.load(cfg_file)
        pg  = cfg['GENERAL']

        dimpix      = pg['dimpix']
        pixelscale  = pg['pixelscale']
        rnormarcsec = pg['rnormarcsec']

        """ SPECIFIC PARAMETERS"""
        pl          = cfg[band]
        mag_kw      = pl['mag_kw']
        reject      = pl['bleedmasking']['reject']

        y1_mask     = pl['bleedmasking']['y1_mask']
        y2_mask     = pl['bleedmasking']['y2_mask']

        x1_left     = pl['bleedmasking']['x1_left']
        x2_left     = pl['bleedmasking']['x2_left']

        x1_center   = pl['bleedmasking']['x1_center']
        x2_center   = pl['bleedmasking']['x2_center']

        x1_right    = pl['bleedmasking']['x1_right']
        x2_right    = pl['bleedmasking']['x2_right']


# Define the radius of normalization in pixels
rnormpix = int(rnormarcsec / pixelscale)

# The input catalogue of stars has the following columns:
# USNO-B1.0_star, RAJ2000_star, DEJ2000_star, e_RAJ2000_star,
# e_DEJ2000_star, B1mag_star, R1mag_star, B2mag_star, R2mag_star, Imag_star,
# col1_field, ra_field, dec_field, rerun_field, run_field, camcol_field,
# field_field

# Sort star catalogue by selected magnitude
tt = Table.read(stars_catalogue, format='fits')
i = np.argsort(tt[mag_kw])
t = tt[i]

# Define the output statistics table
# Empty lists defined will form the output table
stats = Table()

l_ra = []
l_de = []
l_mag = []
l_vnorm = []
l_lpath = []
l_logvnorm = []
l_rnormpix = []
l_rnormarcsec = []
l_image_swarp = []
l_im_normalized = []

# Define two counter: total number of stars, and number of good stars.
n = 0
n_good = 0
while n_good < nmax:
    """ MAIN LOOP """

    print(' ')
    print('#######################################')
    print('Trying', n, 'NGood', n_good, 'of ', nmax)
    print('#######################################')
    print(' ')

    # Empty `rmlist' each time new star is considered
    rmlist = []

    # Define all kind of images
    image_fits = 'None'
    image_swarp = 'None'
    im_detected = 'None'
    im_segmented = 'None'
    im_normalized = 'None'
    image_masked1 = 'None'
    im_noisechisel = 'None'

    ## Read data and info of each star
    star  = t[n]
    ra    = star['RAJ2000_star']
    de    = star['DEJ2000_star']
    rerun = star['rerun_field']
    run   = star['run_field']
    camcol= star['camcol_field']
    field = star['field_field']
    mag = star[mag_kw]

    # Define images in the output directory
    image_swarp = path_out + '/' + \
                  f'frame-{band}-{run:06}-{camcol}-{field:04}.fits_swarp.fits'
    image_fits = path_out + '/' + \
                 f'frame-{band}-{run:06}-{camcol}-{field:04}.fits'

    # If the recentered image doesn't exist, then download
    if os.path.isfile(image_fits) == False:
        # Download and decompress the SDSS image
        image_fits = rfa.sdss_download_dr13(band, rerun, run, camcol, field, \
                     path_out, download=True, decompress=True)['im_name']

        # Create and overwrite the image WITHOUT the header
        data_sci = fits.getdata(image_fits, 0)
        header_sci = fits.getheader(image_fits, 0)

        w = wcs.WCS(header_sci)
        x, y = w.all_world2pix(ra, de, 0)

        hdu_out = fits.PrimaryHDU(data_sci.astype(np.float32))
        hdu_out.writeto(image_fits, overwrite=True)
        rmlist.append(image_fits)

        print('')
        print('CENTERING with SWarp')
        print('')

        # Define necessary images
        image_swarp = image_fits + '_swarp.fits'
        image_weight = image_fits + '_weight.fits'

        swarp_line = ('swarp ' + image_fits + '[0]' +
                      ' -c '+ swarp_configfile +
                      ' -IMAGEOUT_NAME ' + image_swarp +
                      ' -CENTER ' + str(x) + ',' + str(y) +
                      ' -IMAGE_SIZE ' + str(dimpix) + ',' + str(dimpix) +
                      ' -RESAMPLE_DIR ' + path_out +
                      ' -WEIGHTOUT_NAME ' + image_weight)

        # Run Swarp and put nans where SWarp has filled with zeros
        os.system(swarp_line)

        data_swarped = fits.getdata(image_swarp, 0)
        header_swarped = fits.getheader(image_swarp, 0)

        data_swarped[data_swarped == 0] = np.nan

        # Save centered and masked outer part with nans image
        hdu_out = fits.PrimaryHDU(data_swarped.astype(np.float32))
        hdu_out.header = header_swarped
        hdu_out.verify('fix')

        hdu_out.writeto(image_swarp, overwrite=True)


    # Obtaining detection map with `astnoisechisel'
    print('')
    print('NOISECHISEL')
    print('')
    im_detected = image_swarp + '_detected.fits'
    rmlist.append(im_detected)

    try:
        # Noisechisel parameters
        tilesize = '100,100'
        qthresh = '0.5'
        line_noisechisel = ('astnoisechisel --hdu=0 ' + image_swarp +
                            ' --output=' + im_detected +
                            ' --tilesize=' + tilesize +
                            ' --interpnumngb=1 ' +
                            ' --qthresh=' + qthresh +
                            ' --minnumfalse=1' +
                            ' --config=' + noisechisel_cfg_file)
        # Run noisechisel
        os.system(line_noisechisel)

    except:
        # If noisechisel has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n = n + 1
        continue


    # Obtaining object masks with `astsegment'
    print('')
    print('ASTSEGMENT')
    print('')
    im_segmented = im_detected + '_label.fits'
    rmlist.append(im_segmented)

    try:
        # Segment parameters
        line_segment = ('astsegment ' + im_detected +
                        ' --output=' + im_segmented +
                        ' --tilesize=' + tilesize +
                        ' --interpnumngb=1 ' +
                        ' --minnumfalse=1' +
                        ' --config=' + segment_cfg_file)
        # Run segment
        os.system(line_segment)

    except:
        # If segment has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n = n + 1
        continue

    # One more check, if any of the two images have been created, then
    # continue with the following star
    if os.path.isfile(im_detected) == False or os.path.isfile(im_segmented) == False:
        rmline = 'rm ' + image_fits + ' ' + image_swarp + \
                 ' ' + im_detected + ' ' + im_segmented
        os.system(rmline)
        n = n + 1
        continue


    # Mask objects using segmentation map
    print('')
    print('MASKING')
    print('')

    image_masked1 = image_swarp + '_mobjects.fits'

    objects = fits.getdata(im_segmented, 'OBJECTS')
    objects[objects==objects[objects.shape[0]//2,objects.shape[1]//2]] = 0
    objects[objects != 0] = 1

    data_swarp = fits.getdata(image_swarp, 0)
    data_swarp[objects == 1] = np.nan
    hdu = fits.PrimaryHDU(data_swarp.astype(np.float32))
    hdu.writeto(image_masked1, overwrite=True)

    # Bleeding rejection
    if reject == True:
        """ REJECTING BAD IMAGES """
        print('')
        print('REJECTING BLEED SATURATED STAR')
        print('')

        dat = fits.getdata(image_masked1, 0)

        dat[y1_mask:y2_mask,:] = np.nan

        p1 = np.nanmedian(dat, axis=0)
        left = p1[x1_left:x2_left]
        left_min = np.nanmin(left)

        center = p1[x1_center:x2_center]
        center_min = np.nanmin(center)

        right = p1[x1_right:x2_right]
        right_min = np.nanmin(right)

        fa = np.nanmin((left_min, right_min)) / center_min

        vstd = np.nanstd(p1)
        vmin = np.nanmin(p1)

        f = np.abs(vmin / vstd)

        if (fa > 1) or (fa <= 0) or (f > 1.5):

            print('REJECTED!')
            # DELETE images
            rmline = 'rm ' + image_fits
            os.system(rmline)

            rmline = 'rm ' + image_swarp
            os.system(rmline)

            rmline = 'rm ' + im_segmented
            os.system(rmline)

            rmline = 'rm ' + im_detected
            os.system(rmline)

            rmline = 'rm ' + image_masked1
            os.system(rmline)

            rmline = 'rm ' + im_normalized
            os.system(rmline)

            rmline = 'rm ' + image_weight
            os.system(rmline)

            n = n + 1
            continue


    # Normalization
    print('')
    print('NORMALIZATION')
    print('')

    dat_masked = fits.getdata(image_masked1, 0)

    im_normalized = image_swarp + f'_{mag:.2f}_normalized1.fits'

    profile = rfa.radial_profile(dat_masked, pixelscale, \
              function='sigma_clip', rboundaries=(0, rnormpix+10),\
              sigma_cut=3.0, center=None, symetrize=None)

    profile = profile['radial_profile']

    vnorm = profile['smedian'][rnormpix]
    """ Delete images if vnorm value is NAN """
    if np.isnan(vnorm):
        rmline = 'rm ' + image_fits
        os.system(rmline)

        rmline = 'rm ' + image_swarp
        os.system(rmline)

        rmline = 'rm ' + im_segmented
        os.system(rmline)

        rmline = 'rm ' + im_detected
        os.system(rmline)

        rmline = 'rm ' + image_masked1
        os.system(rmline)

        rmline = 'rm ' + image_weight
        os.system(rmline)

        n = n + 1
        continue

    dat_norm = dat_masked / vnorm

    # Save centered, masked and normalized star
    if True:
        """ Read original data and save new data (normalized and masked image) """
        hdu_swarp = fits.open(image_swarp)

        # SWARP IMAGE
        hdu_swarp[0].header['RA_USNO'] = ra
        hdu_swarp[0].header['DEC_USNO'] = de
        hdu_swarp[0].header['MAG_USNO'] = mag
        hdu_swarp[0].header['VNORM'] = vnorm
        hdu_swarp.verify('fix')
        hdu_swarp.writeto(image_swarp, overwrite=True)


        # NORMALIZED AND MASKED IMAGE
        hdu_norm = fits.PrimaryHDU(dat_norm.astype(np.float32))
        hdu_norm.header['VNORM'] = vnorm
        hdu_norm.name = 'IMAGE'
        hdu_norm.verify('fix')


        # PROFILE
        tprofile = Table(profile)
        hdu_prof = fits.BinTableHDU(tprofile)
        hdu_prof.verify('fix')
        hdu_prof.name = 'PROFILE'

        # SAVE FINAL DATA: NORMALIZED AND MASKED IMAGE WITH PROFILE
        new_hdul = fits.HDUList([hdu_norm, hdu_prof])
        new_hdul.writeto(im_normalized, overwrite=True)

        l_ra.append(ra)
        l_de.append(de)
        l_mag.append(mag)
        l_vnorm.append(vnorm)
        l_rnormpix.append(rnormpix)
        l_lpath.append(len(path_out)+1)
        l_image_swarp.append(image_swarp)
        l_rnormarcsec.append(rnormarcsec)
        l_logvnorm.append(np.log10(vnorm))
        l_im_normalized.append(im_normalized)

        # DELETE images
        rmline = 'rm ' + image_fits
        os.system(rmline)

        rmline = 'rm ' + im_segmented
        os.system(rmline)

        rmline = 'rm ' + im_detected
        os.system(rmline)

        rmline = 'rm ' + image_masked1
        os.system(rmline)

        rmline = 'rm ' + image_weight
        os.system(rmline)

        n_good = n_good + 1
        n = n + 1

# Create statistics table columns
c_image_swarp = Column(l_image_swarp, name='im_swarp')
c_im_normalized1 = Column(l_im_normalized, name='im_normalized1')
c_ra = Column(l_ra, name='ra')
c_de = Column(l_de, name='dec')
c_mag = Column(l_mag, name='mag')
c_vnorm1 = Column(l_vnorm, name='vnorm1')
c_logvnorm1 = Column(l_logvnorm, name='logvnorm1')
c_rnormarcsec = Column(l_rnormarcsec, name='rnormarcsec')
c_rnormpix = Column(l_rnormpix, name='rnormpix')
c_lpath = Column(l_lpath, name='lpath')


# Inject table columns
stats.add_column(c_image_swarp)
stats.add_column(c_im_normalized1)
stats.add_column(c_ra)
stats.add_column(c_de)
stats.add_column(c_mag)
stats.add_column(c_vnorm1)
stats.add_column(c_logvnorm1)
stats.add_column(c_rnormarcsec)
stats.add_column(c_rnormpix)
stats.add_column(c_lpath)

# Save statistics table
stats.write(output_file, format='fits', overwrite=True)



==> reproduce/analysis/python/build-stamps-iteration-2.py <==
# Create stamps for outer part of the PSF: iteration 2
#
# This script is the first iteration for building the outer part of the SDSS
# PSF. It downloads SDSS from an input catalogue that has been previously
# prepared, and then it performs some steps:
# - Recenter each image where the bright star is
# - Mask all objects except the bright star
# - Compute the radial profile and normalize in a given radius
# - Save the normalized and masked image, and also the statistics.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.


# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from astropy import wcs
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.table import Table,Column





# Reading parameters from command line
if True:

    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--nmax', type=int,
        help='Max number of images')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--noisechisel_cf',
        help='NoiseChisel configuration file')

    parser.add_argument('--segment_cf',
        help='Segment configuration file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--path_out',
        help='Out path where all output files will be saved')

    parser.add_argument('--psf1',
        help='PSF from iteration 1')

    parser.add_argument('--tilesizesfile',
        help='File containing random tilesizes for NoiseChisel')

    args = parser.parse_args()


    # Define input files and parameters
    nmax                 = args.nmax
    band                 = args.band
    psf_it1              = args.psf1
    path_out             = args.path_out
    configfile           = args.yaml_cf
    output_file          = args.output_file
    tilesizesfile        = args.tilesizesfile
    stars_catalogue      = args.starcat
    segment_cfg_file     = args.segment_cf
    noisechisel_cfg_file = args.noisechisel_cf


    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


    # Read configuration file
    with open(configfile, 'r') as cfg_file:

        """ GENERAL PARAMETERS """
        cfg = yaml.load(cfg_file)
        pg  = cfg['GENERAL']

        dimpix      = pg['dimpix']
        pixelscale  = pg['pixelscale']
        rnormarcsec = pg['rnormarcsec']
        rprofile_max = pg['rprofile_max']

        """ SPECIFIC PARAMETERS"""
        pl          = cfg[band]
        mag_kw      = pl['mag_kw']
        reject      = pl['bleedmasking']['reject']

        y1_mask     = pl['bleedmasking']['y1_mask']
        y2_mask     = pl['bleedmasking']['y2_mask']

        x1_left     = pl['bleedmasking']['x1_left']
        x2_left     = pl['bleedmasking']['x2_left']

        x1_center   = pl['bleedmasking']['x1_center']
        x2_center   = pl['bleedmasking']['x2_center']

        x1_right    = pl['bleedmasking']['x1_right']
        x2_right    = pl['bleedmasking']['x2_right']


# Define the radius of normalization in pixels
rnormpix = int(rnormarcsec / pixelscale)

# Read table data with information from the fitst iteration
inputtable = Table(fits.getdata(stars_catalogue, 1))

# Read the obtained PSF data from iteration 1
dat_psf = fits.getdata(psf_it1, 1)

# Read random tilesizes already saved
tilesizes = np.genfromtxt(tilesizesfile, dtype=int)

rmlist = []
l_vnorm2 = []
n_toremove = []
l_logvnorm2 = []
l_im_normalized2 = []

n = 0
for image in inputtable:
    """ MAIN LOOP"""

    print(' ')
    print('#######################################')
    print(n, 'of', len(inputtable))
    print('#######################################')
    print(' ')

    # Define image to be none just in case there were some failure
    im_detected = 'None'
    image_masked1 = 'None'
    image_masked2 = 'None'
    im_normalized = 'None'
    im_noisechisel = 'None'

    # Read image names
    im_swarp = image['im_swarp']
    im_normalized1 = image['im_normalized1']

    # Extract information from the image
    hdu_in = fits.open(im_swarp)
    dat_in = hdu_in[0].data
    mag = image['mag']
    ra = image['ra']
    de = image['dec']
    vnorm = image['vnorm1']

    # Substract the PSF obtained in the first iteration
    dat_sub = dat_in - dat_psf*vnorm

    # Save the subtracted PSF image
    hdu_out = fits.PrimaryHDU(dat_sub.astype(np.float32))
    hdu_out.header = hdu_in[0].header
    hdu_out.header['HISTORY'] = 'PSF SUBTRACTED'
    im_psfsub = im_swarp + '_psfsub.fits'
    hdu_out.writeto(im_psfsub, overwrite=True)
    rmlist.append(im_psfsub)


    # Obtaining detection map with `astnoisechisel'
    print('')
    print('NOISECHISEL')
    print('')
    im_detected = im_psfsub + '_detected.fits'
    im_segmented = im_detected + '_segmented.fits'

    try:
        # Read the tilesize according to the star number
        tilesize = str(tilesizes[n, 0]) + ',' + str(tilesizes[n, 1])
        qthresh = '0.5'
        line_noisechisel = ('astnoisechisel --hdu=0 ' + im_psfsub +
                            ' --output=' + im_detected +
                            ' --tilesize=' + tilesize +
                            ' --interpnumngb=1 ' +
                            ' --qthresh=' + qthresh +
                            ' --minnumfalse=1' +
                            ' --config=' + noisechisel_cfg_file)
        os.system(line_noisechisel)

    except:
        # If noisechisel has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + im_psfsub + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # Obtaining object masks with `astsegment'
    print('')
    print('ASTSEGMENT')
    print('')
    try:
        # Segment parameters
        line_segment = ('astsegment ' + im_detected +
                        ' --output=' + im_segmented +
                        ' --tilesize=' + tilesize +
                        ' --interpnumngb=1 ' +
                        ' --minnumfalse=1' +
                        ' --config=' + segment_cfg_file)
        os.system(line_segment)

    except:
        # If segment has failed, then remove the images and continue
        # with the following star.
        rmline = 'rm ' + im_psfsub + ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # One more check, if any of the two images have been created, then
    # continue with the following star
    if os.path.isfile(im_segmented) == False or os.path.isfile(im_detected) == False:
        rmline = 'rm ' + im_psfsub + ' ' + im_segmented + ' ' + im_detected
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue


    # Mask objects using segmentation map
    print('')
    print('MASKING')
    print('')

    image_masked1 = im_psfsub + '_mobjects.fits'

    objects = fits.getdata(im_segmented, 'OBJECTS')
    objects[objects != 0] = 1


    # Make a copy of the original input image
    dat_masked = dat_in.copy()

    # Mask the input image copy using segmentation objects map
    dat_masked[objects == 1] = np.nan

    # Obtain the radial profile
    profile = rfa.radial_profile(dat_masked, pixelscale, binsize=5, \
              function='sigma_clip', rboundaries=(0, rprofile_max), \
              sigma_cut=3.0, center=None, symetrize=None, save_profile=None)

    profile = profile['radial_profile']

    tprofile = Table(profile)
    hdu_prof = fits.BinTableHDU(tprofile)

    # Normalization value is obtained from the radial profile at a given
    # radius
    vnorm2 = profile['smedian'][rnormpix]

    # Check if the normalization value is nan, if so, remove images and
    # continue with the following star.
    if np.isnan(vnorm2):
        rmline = 'rm ' + im_detected + ' ' + im_psfsub + \
                 ' ' + image_masked1 + ' ' + im_segmented
        os.system(rmline)
        n_toremove.append(n)
        n = n + 1
        continue

    # If the normalization value is not nan, then normalize the masked data
    # by this value. Then save this as data to be combined in next steps.
    dat_norm = dat_masked / vnorm2
    hdu_star = fits.PrimaryHDU(dat_norm.astype(np.float32))

    # Read and write necessary data from the input to the output
    im_normalized2 = im_swarp + f'_{mag:.2f}_normalized2.fits'
    hdu_star.header = hdu_in[0].header
    hdu_star.header['VNORM2'] = vnorm2

    hdu_star.name = 'IMAGE'
    hdu_prof.name = 'PROFILE'

    hdu_star.verify('fix')
    hdu_prof.verify('fix')

    # Define a list with two hdu: one for the image data and the other for
    # the radial profile table. Then save it.
    new_hdul = fits.HDUList([hdu_star, hdu_prof])
    new_hdul.writeto(im_normalized2, overwrite=True)

    # Append values computed in this second iteration to the columns
    l_im_normalized2.append(im_normalized2)
    l_vnorm2.append(vnorm2)
    l_logvnorm2.append(np.log10(vnorm2))

    # Remove temporal and unnecessary data
    if True:
        os.system('rm ' + im_psfsub)
        os.system('rm ' + im_noisechisel)
        os.system('rm ' + image_masked1)
        os.system('rm ' + im_detected)
        os.system('rm ' + im_segmented)

    # Increment counter to continue with the following star
    n = n + 1


# Create columns from the list data
c_im_normalized2 = Column(l_im_normalized2, name='im_normalized2')
c_vnorm2 = Column(l_vnorm2, name='vnorm2')
c_logvnorm2 = Column(l_logvnorm2, name='logvnorm2')

# Make a copy of the input data table, then append the data generated in
# this script and save them into a new fits table.
outputtable = inputtable.copy()
outputtable.remove_rows(n_toremove)
outputtable.add_column(c_im_normalized2)
outputtable.add_column(c_vnorm2)
outputtable.add_column(c_logvnorm2)

outputtable.write(output_file, format='fits', overwrite=True)


==> reproduce/analysis/python/build-stamps-iteration-3.py <==
# Filter galaxies from the set of objects for inner part of the PSF
#
# This script is the third iteration for building the inner part of the SDSS
# PSF. It compares the radial profile of each individual object with the
# stacked radial profile of the PSF obtained in the iteration 2. It computes
# the value of the standard deviation in the `check region' defined around
# the normalization radius and perform sigma clipping of these values.
# Objects with high value of `s' means that the radial profile differs a lot
# of the stacked radial profile PSF. They will be rejected in the final
# stacking process.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.





# Import mmodules
import os
import sys
import yaml
import argparse
import numpy as np
from scipy import stats
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg
from astropy.stats import sigma_clip
from astropy.table import Table,Column

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt
#plt.ioff()




# Reading parameters from command line
if True:



    parser = argparse.ArgumentParser(description='Reading arguments from command line')

    parser.add_argument('--band',
        help='SDSS filter band (u g r i z)')

    parser.add_argument('--starcat',
        help='Star catalogue')

    parser.add_argument('--yaml_cf',
        help='Configuration YAML file')

    parser.add_argument('--output_file',
        help='Output file data')

    parser.add_argument('--plot_file',
        help='Plot showing the fitting')

    parser.add_argument('--table_all',
        help='Table with all output information')

    parser.add_argument('--table_filtered',
        help='Table with only good objects for final combination')

    args = parser.parse_args()


    # Define input files and parameters
    band                       = args.band
    plot_name                  = args.plot_file
    configfile                 = args.yaml_cf
    output_file                = args.output_file
    table_name_input           = args.starcat
    table_name_output_all      = args.table_all
    table_name_output_filtered = args.table_filtered

    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')
    print('                              ')
    print('INPUT ARGUMENTS:', args        )
    print('                              ')
    print('++++++++++++++++++++++++++++++')
    print('++++++++++++++++++++++++++++++')


with open(configfile) as cfg_file:
    """ INPUT PARAMETERS """

    cfg = yaml.load(cfg_file)
    pg = cfg['GENERAL']

    zp         = pg['zp']
    mlim       = pg['mlim']
    pdeg       = pg['pdeg']
    fvsky      = pg['fvsky']
    sclip      = pg['sreject']
    dimpix     = pg['dimpix']
    pixelscale = pg['pixelscale']    # arcsec/pixel


def pol(x, coefs):
    yval = np.zeros(x.shape)
    for n, coef in reversed(list(enumerate(reversed(coefs)))):
        yval = yval + coef*x**n
    return yval #coefs[0]*x**2 + coefs[1]*x #+ coefs[2]



vsky = 10**((-1.0/2.5)*(mlim-zp-5.0*np.log10(pixelscale)))


data = fits.getdata(table_name_input, 1)    # hdul[1].data
t_all = Table(data)


ims = data['im_normalized2']

ddata = []
l_rlim = []
for row in data:    # im in ims:
    im = row['im_normalized2']
    #vnorm2 = row['vnorm2']
    #logvnorm2 = row['logvnorm2']

    profile = fits.getdata(im, 'PROFILE')
    #vnorm2 = fits.getheader(im, 'IMAGE')['VNORM2']
    y_nonan = profile['smedian']
    y_nonan[np.isnan(y_nonan)] = 99

    rsky = rfa.find_nearest(y_nonan, vsky, axis=None)

    rlim = profile['radii_scale'][rsky['indexs'][0]]
    l_rlim.append(rlim)
    #logvnorm2 = np.log10(vnorm2)

    #ddata.append([logvnorm2, rlim, mlim, vsky])

c_rlim = Column(l_rlim, name='rlim')
c_vsky = Column(len(data)*[vsky], name='vsky')
t_all.add_column(c_rlim)
t_all.add_column(c_vsky)


r1 = np.log10(t_all['rlim'])
logvnorm2 = t_all['logvnorm2']
ims = t_all['im_normalized2']




## FILTERING iteration 1
mask = (~np.isnan(logvnorm2))

#fit1 = np.polyfit(logvnorm2[mask], r1[mask], pdeg)
fit1_data = stats.linregress(logvnorm2, r1)
fit1 = [fit1_data[0], fit1_data[1]]

fited1 = np.polyval(fit1, logvnorm2)
dif1 = fited1 - r1

#fdata1 = sigma_clip(dif1, sigma=sclip)
fdata1 = sigma_clip(dif1, sigma_lower=3, sigma_upper=3)

## FILTERING iteration 2
mag2 = logvnorm2[~fdata1.mask]
r2 = r1[~fdata1.mask]

#fit2 = np.polyfit(mag2, r2, pdeg)
fit2_data = stats.linregress(mag2, r2)
fit2 = [fit2_data[0], fit2_data[1]]
fited2 = np.polyval(fit2, logvnorm2)
dif2 = fited2 - r1

dif2 = fited2 - r1

#fdata2 = sigma_clip(dif2, sigma=sclip)
fdata2 = sigma_clip(dif2, sigma_lower=3, sigma_upper=7)

mag3 = logvnorm2[~fdata2.mask]
r3 = r1[~fdata2.mask]
ims_good = ims[~fdata2.mask]


## GOOD
plt.plot(mag3, r3, '.c', label='Good stars', alpha=1)


## REJECTED
xx_rejected = logvnorm2[fdata2.mask]
yy_rejected = r1[fdata2.mask]
plt.plot(xx_rejected, yy_rejected, 'xr', label='Rejected stars', alpha=1)    # All original data



## FIT
ncutx = 18 # Number of dots to not be plotted in xx direction
xx = logvnorm2
ixx = np.argsort(xx)
xx_sorted = xx[ixx[:-ncutx]]

yy = pol(logvnorm2, fit2)
yy_sorted = yy[ixx[:-ncutx]]

plt.plot(xx_sorted, yy_sorted, '-k', linewidth=3, label='Linear fit')

#plt.xlim(-1.2, 1.2)
#plt.ylim(2.35, 2.8)
fsize = 16
plt.xlabel(r'log$_{10}$(normalization) [nanomaggies]', fontsize = fsize)
plt.ylabel(r'log$_{10}$(R$_{mlim}$) [arcsec]', fontsize = fsize)
plt.ylim(2.25,2.85)
#plt.grid()
leg = plt.legend(frameon=True,loc=4)
leg.get_frame().set_edgecolor('k')

plt.savefig(plot_name, bbox_inches='tight')
print(plot_name, 'SAVED!'),
###############################
###############################

logr1_mask = pol(fvsky*logvnorm2, fit2)

r1_mask = 10**logr1_mask/pixelscale

r1_mask_col = Column(r1_mask, name='r1_mask')
t_all.add_column(r1_mask_col)  # Add vsky_counts column to the input table

r2_mask_col = Column(np.array(len(r1_mask)*[dimpix]), name='r2_mask')
t_all.add_column(r2_mask_col)  # Add vsky_counts column to the input table




t_filtered = t_all[~fdata2.mask]

t_filtered.write(table_name_output_filtered, format='fits', overwrite=True)
t_all.write(table_name_output_all, format='fits', overwrite=True)
print(table_name_output_all, 'SAVED!')



#hdu_filtered = fits.open(path_out + '/' + table_name_input_filtered)
table_in = t_filtered        #tTable(hdu_filtered[1].data)
table_out = table_in.copy()





images_tocombine = []
n = 0
for im in table_in:
    im_masked = im['im_normalized2'] + '_tocombine.fits'
    images_tocombine.append(im_masked)

    with fits.open(im['im_normalized2']) as hdul:

        #hdu_out_image = hdul['IMAGE']
        #hdu_out_prof = hdul['PROFILE']

        data = hdul['IMAGE'].data

        radii = (im['r1_mask'], im['r2_mask'])
        mask = rfa.sector_mask(data.shape, (int(data.shape[0]/2), int(data.shape[1]/2)), radii, angle_range=(0, 360))
        data[mask] = np.nan

        hdul['IMAGE'].data = data
        hdul.writeto(im_masked, overwrite=True)
        print(n, len(table_out), im_masked, radii)
    n = n + 1

im_tocombine_column = Column(images_tocombine, name='im_tocombine')
table_out.add_column(im_tocombine_column)  # Add vsky_counts column to the input table
table_out.write(output_file, format='fits', overwrite=True)
print(output_file, 'SAVED!')




==> reproduce/analysis/python/interpolate-bad-rows.py <==
import numpy as np
import matplotlib.pyplot as plt

from astropy.io import fits
from astropy.utils.data import get_pkg_data_filename
from astropy.convolution import Gaussian2DKernel
from scipy.signal import convolve as scipy_convolve
from astropy.convolution import convolve, Gaussian1DKernel, Gaussian2DKernel, interpolate_replace_nans
import sys
from astropy.stats import sigma_clip
import os
from scipy.ndimage.interpolation import rotate
import yaml


print('++++++++++++++++++++++++++++++++++')
print('                                  ')
print(sys.argv)
print('                                  ')
print('++++++++++++++++++++++++++++++++++')

configfile = sys.argv[1]
psf_input = sys.argv[2]
psf_interpolated = sys.argv[3]


with open(configfile, 'r') as cfg_file:
    """ INPUT PARAMETERS """

    cfg = yaml.load(cfg_file)
    pg = cfg

    ## PATHS AND MODULES
    band = pg['band']

    path_module = pg['path_module']
    #path_out = pg['path_out']
    path_in = pg['path_in']

    sys.path.append(path_module)
    import raulisfpy.rfastro as rfa
    import raulisfpy.rfgeneral as rfg
    #import sdss_psf_pyfunctions as rfa
    sys.path.remove(path_module)
    ##

    pixscale = pg['pixelscale']


    version = pg['version']
    rmax = pg['rmax']
    y_i = pg['y_i']#1490
    y_f = pg['y_f']#1510

    x_i = pg['x_i']#1400
    x_f = pg['x_f']#1600


if band != 'i':
    angles = pg['angles'] # [-10, +10]

    #im_psf_interpolated = path_out + '/' + 'sdss_psf_'+band+'-band_interpolated.fits'
    #im_psf_interpolated_rotated_cuted_FINAL_IMAGE = path_out + '/' + 'sdss_psf_'+band+'-band_'+version+'_image.fits'
    #im_psf_interpolated_rotated_cuted_FINAL_PROFILE = path_out + '/' + 'sdss_psf_'+band+'-band_'+version+'_profile.fits'


    ## INTREPOLATION
    with fits.open(psf_input) as hdu_psf:
        AJ = hdu_psf[0].header['AJ']
        CJ = hdu_psf[0].header['CJ']

        dat_psf = hdu_psf[0].data
        data_interpolated = dat_psf.copy()
        dat_psf[np.isnan(dat_psf)] = 0
        dat_psf[y_i+5:y_f-5, :] = 0

        cube = []
        for angle in angles:
            if angle == 0: continue
            print('ROTATING ANGLE', angle)
            rotated1 = rotate(dat_psf, angle, axes=(1, 0), reshape=False, output=None, order=3, mode='constant', cval=0.0, prefilter=True)
            rotated1[rotated1 == 0] = np.nan
            cube.append(rotated1)

        cube = np.array(cube)
        stacked = np.nanmedian(cube, axis=0)

        data_interpolated[y_i:y_f, :x_i] = stacked[y_i:y_f, :x_i]
        data_interpolated[y_i:y_f, x_f:] = stacked[y_i:y_f, x_f:]

        hdu_out = fits.PrimaryHDU(data_interpolated.astype(np.float32))
        hdu_out.writeto(psf_interpolated, overwrite=True)


elif band == 'i':
    #im_psf_interpolated_rotated_cuted_FINAL_IMAGE = path_out + '/' + 'sdss_psf_'+band+'-band_'+version+'_image.fits'
    #im_psf_interpolated_rotated_cuted_FINAL_PROFILE = path_out + '/' + 'sdss_psf_'+band+'-band_'+version+'_profile.fits'
    with fits.open(psf_input) as hdu:
        AJ = hdu[0].header['AJ']
        CJ = hdu[0].header['CJ']
        indata = hdu[0].data
        data_z = indata.copy()
        data_interpolated = indata.copy()
        g = Gaussian1DKernel(stddev=7)
        for  icol in range(indata.shape[0]):
            if x_i < icol < x_f:
                continue
            print(icol, indata.shape[0])
            y_ori = data_z[:,icol]
            x_ori = np.arange(len(y_ori))

            ## Convolved data
            y_conv1 = convolve(y_ori, g)
            diff = y_ori - y_conv1

            fdata = sigma_clip(diff, sigma=3.0)
            y_masked1 = y_ori
            y_masked1[fdata.mask] = np.nan

            y_conv2 = convolve(y_masked1, g)

            data_interpolated[y_i:y_f, icol] = y_conv2[y_i:y_f]
    hdu_out = fits.PrimaryHDU(data_interpolated.astype(np.float32))
    hdu_out.writeto(psf_interpolated, overwrite=True)


else:
    print('>band< has to be one of the following:  u,g,r,i,z')
    sys.exit('STOPPED')

#####
####### ROTATE 90 DEGREES, CUT AND PUT HEADER
#####with fits.open(im_psf_interpolated) as hdu_psf:
#####    """"""
#####
#####    data = hdu_psf[0].data
#####    data[np.isnan(data)] = 0
#####    radii = (0, rmax)
#####    center = (int(data.shape[0]/2), int(data.shape[1]/2))
#####
#####    mask = rfa.sector_mask(data.shape, center, radii, angle_range=(0, 360))
#####
#####    data[~mask] = np.nan
#####    sumallpixels = np.nansum(data)
#####    data = data / sumallpixels
#####
#####    subarray = data[center[0]-rmax:center[0]+rmax+1,center[1]-rmax:center[1]+rmax+1]
#####
#####    subarray_rotated = np.rot90(subarray, k=3, axes=(0, 1))
#####    hdu_out = fits.PrimaryHDU(subarray_rotated.astype(np.float32))
#####    hdu_out.header.set('BAND',      band, 'SDSS band')
#####    hdu_out.header.set('SCALE',     pixscale, 'Pixel scale of SDSS images (arcsec/pixel)')
#####    hdu_out.header.set('NORM',      sumallpixels, 'Sum(all pixels)')
#####    hdu_out.header.set('RI',        CJ, 'Radius inner-inter (pixel)')
#####    hdu_out.header.set('RO',        AJ, 'Radius inter-outer (pixel)')
#####    hdu_out.header.set('VERSION',   version, 'Version number')
#####    hdu_out.header.set('COMMENT',   'Drift scanning direction is from left to right')
#####    hdu_out.header.set('CONTACT1',  'rinfante(at)iac.es', 'Contact e-mail')
#####    hdu_out.header.set('CONTACT2',  'infantesainz(at)gmail.com', 'Contact e-mail')
#####
#####    hdu_out.verify('fix')
#####
#####    hdu_out.writeto(im_psf_interpolated_rotated_cuted_FINAL_IMAGE, overwrite=True)
#####
#####if os.path.isfile(im_psf_interpolated_rotated_cuted_FINAL_PROFILE) == False:
#####    """ COMPUTE RADIAL PROFILE """
#####    p_stamp_all = rfa.radial_profile(subarray_rotated, pixscale, function='sigma_clip', rboundaries=(0, rmax), sigma_cut=3.0, center=None, symetrize=None, save_profile=im_psf_interpolated_rotated_cuted_FINAL_PROFILE)
#####


==> reproduce/analysis/python/joining-parts.py <==

import numpy as np
from astropy.io import fits
from astropy.wcs import WCS
import sys
import glob
import os
import yaml

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")
import matplotlib.pyplot as plt
plt.style.use('classic')



configfile = sys.argv[1]
im_psf_wing= sys.argv[2]
im_psf_aureole = sys.argv[3]
im_psf_core= sys.argv[4]
crop_cfgfile = sys.argv[5]
path_out     = sys.argv[6]
psf_im_out   = sys.argv[7]

print('++++++++++++++++++++++++++++++++++')
print('                                  ')
print(sys.argv)
print('                                  ')
print('++++++++++++++++++++++++++++++++++')




with open(configfile, 'r') as cfg_file:
    """ INPUT PARAMETERS """

    cfg = yaml.load(cfg_file)
    pg = cfg


    ## PATHS AND MODULES
    path_module = pg['path_module']
    #path_out = pg['path_out']
    path_in = pg['path_in']
    cwd = os.getcwd()

    sys.path.append(path_module)
    #import sdss_psf_pyfunctions as rfa
    import raulisfpy.rfastro as rfa
    import raulisfpy.rfgeneral as rfg
    sys.path.remove(path_module)
    ##

    filt = pg['band']
    pixscale = pg['pixelscale']
    plot_snr = pg['plot_snr']
    plot_legends = pg['plot_legends']
    yax_min = 1e-4 #pg['yax_min']
    yax_max = 1e+7 #pg['yax_max']

    #rtot = 8.0    # in arcmin
    Rtot = pg['Rtot']  #1212# int(rtot*60.0/0.396)


    ## Region in --->>>>>> ARCSEC <<<<<<----- where the AUREOLE-WING junction will be done
    rmin_w = pg['rmin_w']
    rmax_w = pg['rmax_w']
    w_a = pg['w_a']

    ## Region in --->>>>>> ARCSEC <<<<<<----- where the CORE-AUREOLE-WING junction will be done
    rmin_c = pg['rmin_c']
    rmax_c = pg['rmax_c']
    w_c = pg['w_c']

    ## Original names of the psf images
    #im_psf_core = path_in + '/' +  pg['im_psf_inner']
    #im_psf_aureole = path_in + '/' + pg['im_psf_inter']
    #im_psf_wing = path_in + '/' + pg['im_psf_outer']

    ## Name of the aureole-wing image
    im_psf_junction = path_out + '/' + pg['im_psf_junction']

    ## Name of the total psf image
    im_psf_total = path_out + '/' + pg['im_psf_total']
    im_psf_finalplot = path_out + '/' + pg['im_psf_finalplot']
"""
## PSF WING NORMALIZATION
wing_dat = fits.open(im_psf_wing)[0].data    # HDU list of the outer part of the psf
wing_dat = wing_dat/np.nansum(wing_dat)
hdu_out = fits.PrimaryHDU(wing_dat.astype(np.float32))    # Create HDU file
hdu_out.writeto(im_psf_wing, overwrite=True)    # Save .fits

## PSF AUREOLE NORMALIZATION
aureole_dat = fits.open(im_psf_aureole)[0].data    # HDU list of the outer part of the psf
aureole_dat = aureole_dat/np.nansum(aureole_dat)
hdu_out = fits.PrimaryHDU(aureole_dat.astype(np.float32))    # Create HDU file
hdu_out.writeto(im_psf_aureole, overwrite=True)    # Save .fits

## PSF CORE NORMALIZATION
core_dat = fits.open(im_psf_core)[0].data    # HDU list of the outer part of the psf
core_dat = core_dat/np.nansum(core_dat)
hdu_out = fits.PrimaryHDU(core_dat.astype(np.float32))    # Create HDU file
hdu_out.writeto(im_psf_core, overwrite=True)    # Save .fits
"""
a = 0.7

legend_profiles = []
legend_regions = []
## JUNCTION INTERMEDIATE-OUTER
if True:
    psf_inner = (im_psf_aureole, 1)
    psf_outer = (im_psf_wing, 1)
    psf_out = im_psf_junction
    rmin = rmin_w
    rmax = rmax_w
    zone = 'AJ'
    w = w_a

    psf_inner_big = psf_inner[0].replace('.fits', '_big.fits')

    ## PSF-OUTER PART
    hdu_outer = fits.open(psf_outer[0])    # HDU list of the outer part of the psf
    dat_outer = hdu_outer[psf_outer[1]].data    # Get data of the outer part of the psf
    hdr_outer = hdu_outer[psf_outer[1]].header

    #center_outer = rf.center_position(dat_outer, precission='subpixel')    # Center of the outer psf-array-dat
    shape_outer = np.shape(dat_outer)    # Shape of the outer psf-array-dat
    center_outer = rfa.center_position(shape_outer, precission='subpixel', dtype='int')


    dat_outer_copy = dat_outer.copy()    # Copy of the psf-outer array dat


    ## PSF-INNER PART
    hdu_inner = fits.open(psf_inner[0])    # HDU list of the inner part of the psf
    dat_inner = hdu_inner[psf_inner[1]].data    # Get data of the inner part of the psf


    #center_inner = rf.center_position(dat_inner.shape, precission='subpixel')    # Center of the inner psf-array-dat
    shape_inner = np.shape(dat_inner)    # Shape of the inner psf-array-dat
    center_inner = rfa.center_position(shape_inner, precission='subpixel', dtype='int')
    print("center_inner", center_inner)

    ###############################
    ###############################

    if os.path.isfile(psf_inner_big) == False:
        ## Execute PySwarp to built the stamp
        #PySwarpOut = rfa.PySwarp((psf_inner[0], 1), configfile='default.swarp', params=PySwarpDic)
        crop_line = ("astcrop " + psf_inner[0] +  " --hdu=1" +
                     " --mode=img --config=" + crop_cfgfile +
                     " --center=" + str(center_inner[0]+1) + "," + str(center_inner[1]+1) +
                     " --width=" + str(shape_outer[0]) + "," + str(shape_outer[1]) +
                     " --output=" + psf_inner_big)

        print(crop_line)
        os.system(crop_line)

    ###############################
    ###############################

    ## PSF-INNER PART (BIGGER)
    hdu_inner = fits.open(psf_inner_big)
    dat_inner = hdu_inner[1].data
    #dat_inner[dat_inner == 0] = np.nan
    dat_inner_copy = dat_inner.copy()

    psf_inner_big_profile = psf_inner_big.replace('.fits', '_profile.fits')
    if os.path.isfile(psf_inner_big_profile) == False:
        pinner = rfa.radial_profile(dat_inner, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=psf_inner_big_profile)

    pinner = fits.getdata(psf_inner_big_profile)


    psf_outer_big_profile = psf_outer[0].replace('.fits', '_profile.fits')
    if os.path.isfile(psf_outer_big_profile) == False:
        pouter = rfa.radial_profile(dat_outer, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=psf_outer_big_profile)

    pouter = fits.getdata(psf_outer_big_profile)

    ### Position in pixels of the radial profiles
    rmin_pix = np.max(np.where(pinner['radii_scale'] < rmin)[0])
    rmax_pix = np.min(np.where(pouter['radii_scale'] > rmax)[0])


    ## PROFILE SLOPES ('g=gradient')
    ginner = np.gradient(pinner['smean'])
    gouter = np.gradient(pouter['smean'])

    ## Determine which has the minimun range
    linner = len(ginner)
    louter = len(gouter)
    lmin = np.min((linner, louter))

    ## Determine the sign of the gradient
    sign_gradient = ginner[:lmin] * gouter[:lmin]

    ## Determine the difference between the slopes of the PSF and the STAR
    dif_gradient = np.abs(ginner[:lmin] - gouter[:lmin])
    dif_gradient[sign_gradient < 0.0] = np.nan    # Put nans where the difference is so big (different signs)


    ## PROFILES SIGNAL TO NOISE
    dif_sn = np.abs(pinner['ssnr'][:linner] - pouter['ssnr'][:linner])

    ## Calculate the multiplication of this TWO profiles
    ## Explanation: where dif is close to zero, the profiles will be similar in SN and Slope
    dif = dif_sn[:lmin] * dif_gradient[:lmin]    # <<-- Give more importance in difference of SN

    ## Where is the minimun of dif? --> i=radii in pixels where to normalize
    i = np.where(dif[rmin_pix:rmax_pix] == np.nanmin(dif[rmin_pix:rmax_pix]))[0] + rmin_pix


    ##################################################
    ##################################################

    c1 = pinner['smean'][i-w]
    c2 = pinner['smean'][i+w]

    w1 = pouter['smean'][i-w]
    w2 = pouter['smean'][i+w]

    fc = (w2-w1) / (c2-c1)
    c = w1 - c1 * fc
    ##################################################
    ##################################################

    ## Normalization Factor

    #plt.clf()
    #plt.figure()

    fig = plt.figure()
    ax = fig.add_subplot(111)

    # Select log-spaced points
    rrx = pouter['radii_scale'][:Rtot]
    rry = pouter['smean'][:Rtot]


    # Interpolate to have few points
    xi_me = rrx
    yi_me = rry

    xi_me_min = 0.01
    xi_me_max = np.nanmax(xi_me[:-3])
    xn_me = np.geomspace(xi_me_min, xi_me_max, 26)
    yn_me = np.interp(xn_me, xi_me, yi_me)

    lprofile, = plt.plot(xn_me, yn_me, \
                         'b-o', label='Outer', alpha=a, linewidth=1)
    legend_profiles.append(lprofile)

    # Select log-spaced points
    rrx = pinner['radii_scale']
    rry = pinner['smean']

    # Interpolate to have few points
    xi_me = rrx
    yi_me = rry

    xi_me_min = 0.01
    xi_me_max = np.nanmax(xi_me[:-3])
    xn_me = np.geomspace(xi_me_min, xi_me_max, 26)
    yn_me = np.interp(xn_me, xi_me, yi_me)

    lprofile, = ax.plot(xn_me, yn_me, \
                'r--v', label='Intermediate', alpha=a, linewidth=1)
    legend_profiles.append(lprofile)

    lprofile, = ax.plot(xn_me, fc*yn_me + c, \
                'r-^', label='Intermediate calibrated', alpha=a, linewidth=1)
    legend_profiles.append(lprofile)

    if plot_snr:
        plt.plot(pouter['radii_scale'], pouter['ssnr'], '.-b')
        plt.plot(pinner['radii_scale'], pinner['ssnr'], '.-r')

    #plt.vlines(pinner['radii_scale'][i], np.nanmin(pouter['smean']), np.nanmax(pinner['smean']*fc))
    r_intermediate = pinner['radii_scale'][i]

    innermask = rfa.sector_mask(dat_inner.shape, (center_outer[0], center_outer[1]), (0, i), angle_range=(0, 360))
    dat_inner_copy[~innermask] = np.nan



    outermask = rfa.sector_mask(dat_outer.shape, (center_outer[0], center_outer[1]), (i, Rtot), angle_range=(0, 360))
    dat_outer_copy[~outermask] = np.nan



    suma = np.nansum(np.dstack((dat_inner_copy*fc + c, dat_outer_copy)), axis=2)


    suma[suma == 0] = np.nan

    #suma = suma / np.nansum(suma)


    #ptotal = rf.radial_profile(suma, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=None)
    #ptotal = ptotal['radial_profile']

    #plt.plot(ptotal['radii_scale'], ptotal['smean'], '-', label='O+I N.')


    hdu_out = fits.PrimaryHDU(suma.astype(np.float32))    # Create HDU file
    hdu_out.header = hdr_outer
    hdu_out.header['SCALE'] = pixscale
    hdu_out.header.comments['SCALE'] = 'arcsec/pixel'

    hdu_out.header[zone]= i[0]
    hdu_out.header.comments[zone] = 'pixel'

    hdu_out.header['RTOT']= Rtot
    hdu_out.header.comments['RTOT'] = 'pixel'

    hdu_out.verify('fix')
    hdu_out.writeto(psf_out, overwrite=True)    # Save .fits

    PSF = {'dat_psf_total' : suma, 'im_psf_total' : psf_out, 'rjunction': i[0]}

    r_aureole = PSF['rjunction']
    im_psf_aureolewing = PSF['im_psf_total']


a = 0.95
## JUNCTION INNER-(INTERMEDIATE-OUTER)
if True:
    psf_inner = (im_psf_core, 1)
    psf_outer = (im_psf_aureolewing, 0)
    psf_out = im_psf_total

    print("psf_outer",psf_outer)
    print("psf_inner",psf_inner)
    print("psf_final",psf_out)

    rmin = rmin_c
    rmax = rmax_c
    zone = 'CJ'
    w = w_c

    psf_inner_big = psf_inner[0].replace('.fits', '_big.fits')

    ## PSF-OUTER PART
    hdu_outer = fits.open(psf_outer[0])    # HDU list of the outer part of the psf
    dat_outer = hdu_outer[psf_outer[1]].data    # Get data of the outer part of the psf
    hdr_outer = hdu_outer[psf_outer[1]].header

    #center_outer = rf.center_position(dat_outer, precission='subpixel')    # Center of the outer psf-array-dat
    shape_outer = np.shape(dat_outer)    # Shape of the outer psf-array-dat
    center_outer = rfa.center_position(shape_outer, precission='subpixel', dtype='int')


    dat_outer_copy = dat_outer.copy()    # Copy of the psf-outer array dat

    ## PSF-INNER PART
    hdu_inner = fits.open(psf_inner[0])    # HDU list of the inner part of the psf
    dat_inner = hdu_inner[psf_inner[1]].data    # Get data of the inner part of the psf
    print("dat_inener",dat_inner)
    #center_inner = rf.center_position(dat_inner.shape, precission='subpixel')    # Center of the inner psf-array-dat
    shape_inner = np.shape(dat_inner)    # Shape of the inner psf-array-dat
    center_inner = rfa.center_position(shape_inner, precission='subpixel', dtype='int')
    ###############################
    ###############################

    ## Parameters to built the star stamp with Swarp
    #PySwarpDic = {' -IMAGEOUT_NAME ' :  psf_inner_big,
    #                ' -CENTER_TYPE '   :  'MANUAL',
    #                ' -SUBTRACT_BACK ' :  'N',
    #                ' -CENTER '        :  str(center_inner[0]-1)+','+str(center_inner[1]-1),
    #                ' -IMAGE_SIZE '    :  str(shape_outer[0])+','+str(shape_outer[1]),
    #                ' -RESAMPLE '      :  'N'}

    if not os.path.isfile(psf_inner_big):
        #PySwarpOut = rfa.PySwarp((psf_inner[0], 0), configfile='default.swarp', params=PySwarpDic)
        print("LINE", center_inner)
        crop_line = ("astcrop " + psf_inner[0] +  " --hdu=1" +
                     " --mode=img --config=" + crop_cfgfile +
                     " --center=" + str(center_inner[0]+1) + "," + str(center_inner[1]+1) +
                     " --width=" + str(shape_outer[0]) + "," + str(shape_outer[1]) +
                     " --output=" + psf_inner_big)

        print(crop_line)
        os.system(crop_line)
    ###############################
    ###############################

    ## PSF-INNER PART (BIGGER)
    hdu_inner = fits.open(psf_inner_big)
    dat_inner = hdu_inner[1].data
    #dat_inner[dat_inner == 0] = np.nan
    dat_inner_copy = dat_inner.copy()

    psf_inner_big_profile = psf_inner_big.replace('.fits', '_profile.fits')
    if os.path.isfile(psf_inner_big_profile) == False:
        pinner = rfa.radial_profile(dat_inner, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=psf_inner_big_profile)

    pinner = fits.getdata(psf_inner_big_profile)


    psf_outer_big_profile = psf_outer[0].replace('.fits', '_profile.fits')
    if os.path.isfile(psf_outer_big_profile) == False:
        pouter = rfa.radial_profile(dat_outer, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=psf_outer_big_profile)

    pouter = fits.getdata(psf_outer_big_profile)



#    ## Calculate the radial profiles
#    pinner = rfa.radial_profile(dat_inner, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=None)
#    pinner = pinner['radial_profile']
#
#    pouter = rfa.radial_profile(dat_outer, pixscale, function='sigma_clip', rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, symetrize=None, save_profile=None)
#    pouter = pouter['radial_profile']
#
#    print(pinner)
#
    ### Position in pixels of the radial profiles
    rmin_pix = np.max(np.where(pinner['radii_scale'] < rmin)[0])
    rmax_pix = np.min(np.where(pouter['radii_scale'] > rmax)[0])


    ## PROFILE SLOPES ('g=gradient')
    ginner = np.gradient(pinner['smean'])
    gouter = np.gradient(pouter['smean'])

    ## Determine which has the minimun range
    linner = len(ginner)
    louter = len(gouter)
    lmin = np.min((linner, louter))

    ## Determine the sign of the gradient
    sign_gradient = ginner[:lmin] * gouter[:lmin]

    ## Determine the difference between the slopes of the PSF and the STAR
    dif_gradient = np.abs(ginner[:lmin] - gouter[:lmin])
    dif_gradient[sign_gradient < 0.0] = np.nan    # Put nans where the difference is so big (different signs)


    ## PROFILES SIGNAL TO NOISE
    dif_sn = np.abs(pinner['ssnr'][:linner] - pouter['ssnr'][:linner])

    ## Calculate the multiplication of this TWO profiles
    ## Explanation: where dif is close to zero, the profiles will be similar in SN and Slope
    dif = dif_sn[:lmin] * dif_gradient[:lmin]    # <<-- Give more importance in difference of SN

    ## Where is the minimun of dif? --> i=radii in pixels where to normalize
    i = np.where(dif[rmin_pix:rmax_pix] == np.nanmin(dif[rmin_pix:rmax_pix]))[0] + rmin_pix



    ##################################################
    ##################################################

    c1 = pinner['smean'][i-w]
    c2 = pinner['smean'][i+w]

    w1 = pouter['smean'][i-w]
    w2 = pouter['smean'][i+w]

    fc = (w2-w1) / (c2-c1)
    c = w1 - c1 * fc
    ##################################################
    ##################################################

    """ NOT PLOTTING BECAUSE IT CAUSES AN ERROR """
    # Select log-spaced points
    rrx = pinner['radii_scale']
    rry = pinner['smean']

    # Interpolate to have few points
    xi_me = rrx
    yi_me = rry

    xi_me_min = 0.01
    xi_me_max = np.nanmax(xi_me[:-3])
    xn_me = np.geomspace(xi_me_min, xi_me_max, 26)
    yn_me = np.interp(xn_me, xi_me, yi_me)

    lprofile, = ax.plot(xn_me, yn_me, \
                         'g--<', label='Inner', alpha=a, linewidth=1)
    legend_profiles.append(lprofile)

    lprofile, = ax.plot(xn_me, fc*yn_me + c, \
                         'g->', label='Inner calibrated', alpha=a, linewidth=1)
    legend_profiles.append(lprofile)
    if plot_snr:
        plt.plot(pinner['radii_scale'], pinner['ssnr'], '.-g')

    r_core = pinner['radii_scale'][i]
    #plt.vlines(pinner['radii_scale'][i], np.nanmin(pouter['smean']), np.nanmax(pinner['smean']*fc))

    innermask = rfa.sector_mask(dat_inner.shape, (center_outer[0], center_outer[1]), (0, i), angle_range=(0, 360))
    dat_inner_copy[~innermask] = np.nan

    outermask = rfa.sector_mask(dat_outer.shape, (center_outer[0], center_outer[1]), (i, Rtot), angle_range=(0, 360))
    dat_outer_copy[~outermask] = np.nan

    suma = np.nansum(np.dstack((dat_inner_copy*fc + c, dat_outer_copy)), axis=2)

    suma[suma == 0] = np.nan

    suma = suma / np.nansum(suma)
    psf_total_profile = psf_out.replace('.fits', '_profile.fits')

    if os.path.isfile(psf_total_profile) == False:
        ptotal = rfa.radial_profile(suma, pixscale, function='sigma_clip', \
                                    rboundaries=(0, 'Rmax'), sigma_cut=3.0, \
                                    center=None, symetrize=None, save_profile=psf_total_profile)
        ptotal = ptotal['radial_profile']

    ptotal = fits.getdata(psf_total_profile)

    #plt.plot(ptotal['radii_scale'], ptotal['smean'], 'g-', label='C+O+I N.')


    hdu_out = fits.PrimaryHDU(suma.astype(np.float32))    # Create HDU file
    hdu_out.header = hdr_outer
    hdu_out.header['SCALE'] = pixscale
    hdu_out.header.comments['SCALE'] = 'arcsec/pixel'

    hdu_out.header[zone]= i[0]
    hdu_out.header.comments[zone] = 'pixel'

    hdu_out.header['RTOT']= Rtot
    hdu_out.header.comments['RTOT'] = 'pixel'

    hdu_out.verify('fix')
    hdu_out.writeto(psf_im_out, overwrite=True)    # Save .fits
    print(" ")
    print(" +++++++++++++ ")
    print(psf_im_out, "SAVED!")

    PSF = {'dat_psf_total' : suma, 'im_psf_total' : psf_out, 'rjunction': i[0]}

    r_aureole = PSF['rjunction']
    im_psf_aureolewing = PSF['im_psf_total']


a_shadow = 0.4
lregion = plt.axvspan(r_intermediate,   Rtot*0.396,     facecolor='b', \
                      alpha=a_shadow, label='Outer part')
legend_regions.append(lregion)

lregion = plt.axvspan(r_core,           r_intermediate, facecolor='r', \
                      alpha=a_shadow, label='Intermediate part')
legend_regions.append(lregion)

lregion = plt.axvspan(0,                r_core,         facecolor='g', \
                      alpha=a_shadow, label='Inner part')
legend_regions.append(lregion)


if plot_legends == True:
    first_legend = plt.legend(handles=legend_regions, loc=3, fontsize=12)
    ax1 = plt.gca().add_artist(first_legend)
    plt.legend(handles=legend_profiles, loc=1, fontsize=12)



plt.xlim(0.1, Rtot*pixscale)
if yax_min != 'min' or yax_max != 'max':
    plt.ylim(yax_min, yax_max)
plt.xscale('log')
plt.yscale('log')
plt.ylabel('Relative flux', fontsize=16)
plt.xlabel('Distance from centre [arcsec]', fontsize=16)

axticks = [0.1, 1, 10, 100, 480]
axticklabels = [0.1, 1, 10, 100, 480]

ax.set_xticks(axticks)
ax.set_xticklabels(axticklabels)

#plt.grid()
plt.savefig(im_psf_finalplot, format='PDF', bbox_inches='tight')
print("PLOTTED", im_psf_finalplot)


==> reproduce/analysis/python/make-radial-profile.py <==
# Make the radial profiles of all PSFs
#
# This Python script compute the radial profile of an arbitrary image, it
# needs the image name and the extension where the data is allocated. As
# output, it will generate a .fits table with the radial profile that will
# be saved in the file specified as the last argument.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.




# Import modules
import sys
import numpy as np
from astropy.io import fits
import raulisfpy.rfastro as rfa
import raulisfpy.rfgeneral as rfg

# Read input arguments
input_image     = sys.argv[1]
input_ext       = sys.argv[2]
output_table    = sys.argv[3]
pixscale        = 0.396       # SDSS pixel scale

# Read input array image
input_data = fits.getdata(input_image, int(input_ext))

# Compute the radial profile using all image and the default center
profile = rfa.radial_profile(input_data, pixscale, function='sigma_clip', \
                            rboundaries=(0, 'Rmax'), sigma_cut=3.0, center=None, \
                            symetrize=None, save_profile=output_table)



==> reproduce/analysis/python/paperplot-all-1d-psfs.py <==
# Generate plot of all PSF images
#
# This Python script makes the plot of the radial profiles for all PSFs
# obtained in this work. It also plots the radial profiles from de Jong 2008
# for SDSS g, r and i bands. To be able to compare the profiles, first of
# all they are normalized by the sume of all pixels. Taking into account
# that the radial profiles from de Jong 2008 have different pixel step, it
# is necessary to interpolate them and having the same pixel grid.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.






# Import modules
import sys
import numpy as np
from astropy.io import fits

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt
from matplotlib.patches import Circle
import matplotlib.gridspec as gridspec
from matplotlib.colors import LogNorm, SymLogNorm
from mpl_toolkits.axes_grid1 import ImageGrid, make_axes_locatable
plt.style.use('classic')




# Read input arguments
psfs_profile_aux       = sys.argv[1]    # All PSF profiles
psfs_profile_auxdejong = sys.argv[2]    # All PSF profiles of de Jong
output_plot            = sys.argv[-1]   # Target, name of the final plot

# First argument is all PSF images separated by a space, it is necessary to
# construct a list from this string. To do that, use `.split()'.
psfims = psfs_profile_aux.split()
psfims_jong = psfs_profile_auxdejong.split()


a = 0.75
c = 2000
zp = 22.5
pixelscale = 0.396

f_arcmin_to_pix = 60.0/0.396
ticks_arcmin = np.array([-9, -7, -5, -3, -1, 0, 1, 3, 5, 7, 9])
ticks_labels = np.array(['9', '7', '5', '3', '1', '0', '1', '3', '5', '7', '9'])
ticks_labels_n = np.array(['', '', '', '', '', '', '', '', '', '', ''])

ticks_pixels = ticks_arcmin * f_arcmin_to_pix
rtot = int(ticks_pixels[-1])

ticks_pixels = ticks_pixels + rtot


plt.clf()
fig = plt.figure()
#plt.grid()
ax1 = fig.add_subplot(111)
ax2 = ax1.twiny()



# Set colors and filter labels
colors  = ['tab:blue', 'tab:green', 'tab:red', 'tab:orange', 'tab:purple']
filters = ['u',        'g',         'r',       'i',          'z']

linestyles = ['dotted', 'dashdot',    'dashed',  'solid', (0, (1, 1))]

markers = ['P',        '*',         '^',       '.',          'v']
nmarkers = [None,      25-6,          25,        24+6,          None]

#markers = ['None',        'None',         'None',       'None',    'None']
msizes =  5*[5]


Nmarkers_jong = 20
Nmarkers_me = 1e3

n = 0
njong = 0
l_jong = []
l_yo = []
dynamicalrange = []
for filt, psfim in zip(filters, psfims):
    print(' ')
    print('FILTER', filt)

    # Get the maximun x value for profiles of de Jong
    jong = np.genfromtxt(psfims_jong[1])
    jong_xpix = jong[:, 0].astype(np.float32)
    xmax_jong = int(np.nanmax(jong_xpix))

    # de Jong 2008 profiles are only available for g, r, i bands
    if (filt == 'g') or (filt == 'r') or (filt == 'i'):

        """1D PSF PROFILES JONG"""
        a=0.9
        jong = np.genfromtxt(psfims_jong[njong])
        jong_xpix = jong[:, 0].astype(np.float32)
        xmax_jong = int(np.nanmax(jong_xpix))

        jong_y = jong[:, 1].astype(np.float32)

        # Because of de Jong profiles are not in steps of 1 pixel, I
        # interpolate the profiles to have the flux at steps of 1 pixels
        jong_y_interp = np.interp(np.arange(xmax_jong), jong_xpix, jong_y)

        jong_y_norm = jong_y / np.nansum(jong_y_interp)

        y_mag_jong = -2.5*np.log10(jong_y_norm)

        y_mag_jong_interp = -2.5*np.log10(jong_y_interp)


        # Interpolate to have few points
        xi_jong = jong_xpix*pixelscale
        yi_jong = y_mag_jong

        xi_jong_min = 0.01 #np.nanmin(xi_jong)
        xi_jong_max = np.nanmax(xi_jong)

        xn_jong = np.geomspace(xi_jong_min, xi_jong_max, nmarkers[n])
        yn_jong = np.interp(xn_jong, xi_jong, yi_jong)

        l1, = ax1.plot(xn_jong, yn_jong, color=colors[n], linestyle="None", \
                       alpha=a, markerfacecolor=None, markeredgecolor=colors[n], \
                       marker=markers[n], markersize=msizes[n], \
                       label=filt+'  de Jong (2008)')
        l_jong.append(l1)
        njong = njong + 1


    # Now plot the profiles of this work
    if True:
        """1D PSF PROFILES RAUL"""
        a = 0.8

        # Read radial profiles previously obtained
        alldata = fits.getdata(psfim, 1)
        xpix = alldata['radii_pixel'].astype(np.float32)
        x = xpix*pixelscale
        y = alldata['smean'].astype(np.float32)

        yori = y.copy()
        y_norm = y / np.nansum(y[:xmax_jong])
        y_mag = -2.5*np.log10(y_norm)

        dymag = np.nanmax(y_norm) - np.nanmin(y_norm)
        dx = np.nanmax(xpix) - np.nanmin(xpix)

        # Interpolate to have few points
        xi_me = xpix*pixelscale
        yi_me = y_mag

        xi_me_min = 0.01
        xi_me_max = np.nanmax(xi_me[:-3])
        xn_me = np.geomspace(xi_me_min, xi_me_max, Nmarkers_me)
        yn_me = np.interp(xn_me, xi_me, yi_me)

        l2, = ax1.plot(xn_me, yn_me, color=colors[n], linewidth=1.4, \
                       linestyle=linestyles[n], alpha=a, \
                       label=filt+'  This work')

        l_yo.append(l2)
        # Print on screen the dynamical flux range in magnitudes of the PSFs
        # obtained throught the radial profiles
        dyrange = np.nanmax(y_mag) - np.nanmin(y_mag)


        # Compute the slope considering a power law function:
        # y = a*x**-s
        # The slope is: s = log(y1/y2) / log(x1/x2)
        if True:
            # Indexes of two points where the slope is computed
            i1 = 5         # Corresponds to 5 * 0.396 = 2 arcsec
            i2 = 1060      # corresponds to 1060 * 0.396 / 60 = 7 arcmin

            # Compute the slope
            ys_min = y_norm[i2]
            ys_max = y_norm[i1]

            xs_min = xpix[i1]
            xs_max = xpix[i2]

            slope = (np.log(ys_max/ys_min))/(np.log(xs_min/xs_max))

        print('RANGE', filt, dyrange, slope)
        dynamicalrange.append([filt, dyrange, slope])

    n = n + 1


# Save data of radial profiles
dynamicalrange = np.array(dynamicalrange)
statistics_outfile = output_plot.replace('.pdf','.dat')
np.savetxt(statistics_outfile, dynamicalrange, fmt="%s", \
           header="FILTER, DYNAMICRANGE, PROFILESLOPE")

ax1.set_xlim(0.1, 540)
ax1.set_ylim(0, 22)
ax1.invert_yaxis()

ax1.set_ylabel(r'Surface brightness [mag/arcsec$^{2}$]')#, fontsize=16)

ax1.set_xlabel('Distance from centre [arcsec]')#,fontsize=16)
ax1.set_xscale('log')

ax1ticks_arcmin = [0.1, 1, 10, 100, 480]
ax1tlabels_arcmin = [0.1, 1, 10, 100, 480]

ax1.set_xticks(ax1ticks_arcmin)
ax1.set_xticklabels(ax1tlabels_arcmin)

first_legend = plt.legend(handles=l_jong, loc=3)#, fontsize=12)

ax = plt.gca().add_artist(first_legend)

ax1xlim = ax1.get_xlim()

ax2.set_xlim(np.log10(ax1xlim)) # Put limits in log10 of arcsecs
ax2ticks_arcmin = np.log10([  6,    30,    60,    120,    240,    480])
ax2tlabels_arcmin =        [0.1,    0.5,    1,     2,        4,      8]

ax2.set_xticks(ax2ticks_arcmin)
ax2.set_xticklabels(ax2tlabels_arcmin)
ax2.set_xlabel('Distance from centre [arcmin]')#, fontsize=16)
#ax2.grid(True,linestyle='--')

plt.legend(handles=l_yo, loc=1)#, fontsize=12)

#ax1.grid(True,linestyle=':')
#ax1.annotate('i-band bump', xy=(20,11), xytext=(35,9), \
#             arrowprops=dict(facecolor='black', shrink=0.01))

plt.savefig(output_plot, format='pdf', bbox_inches='tight')
print(output_plot, 'SAVED!')


==> reproduce/analysis/python/paperplot-all-2d-psfs.py <==
# Generate plot of all PSF images
#
# This Python script makes the plot in which all PSF 2-dimensonal images are
# shown. The plot consists in 6 different subplots, each one for one PSF
# filter, and the last one is a couple of circles with the aim of showing
# the size of the PSFs (radius of 1 and 8 arcmin)
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.






# Import modules
import sys
import numpy as np
from astropy.io import fits

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt
from matplotlib.patches import Circle
import matplotlib.gridspec as gridspec
from matplotlib.colors import LogNorm, SymLogNorm
from mpl_toolkits.axes_grid1 import ImageGrid, make_axes_locatable
plt.style.use('classic')





# Read input arguments
psfims_aux    = sys.argv[1]    # All PSF images
output_plot   = sys.argv[-1]   # Target, name of the final plot

# First argument is all PSF images separated by a space, it is necessary to
# construct a list from this string. To do that, use `.split()'. After that,
# append a white space to be able to create last plot (with the two
# circles).
psfims = psfims_aux.split()
psfims.append(' ')


# Define plotting parameters
c = 2000
zp = 22.5
pixelscale = 0.396

f_arcmin_to_pix = 60.0/0.396
ticks_arcmin = np.array([-9, -7, -5, -3, -1, 0, 1, 3, 5, 7, 9])
ticks_labels = np.array(['9', '7', '5', '3', '1', '0', '1', '3', '5', '7', '9'])
ticks_labels_n = np.array(['', '', '', '', '', '', '', '', '', '', ''])

ticks_pixels = ticks_arcmin * f_arcmin_to_pix
rtot = int(ticks_pixels[-1])

ticks_pixels = ticks_pixels + rtot



plt.clf()
plt.close('all')
plt.ion()

fig= plt.figure()

nrow = 2
ncol = 3

grid = ImageGrid(fig, 111,
                 nrows_ncols=(nrow, ncol),
                 direction='row',
                 axes_pad=0.05,
                 share_all=True,
                 cbar_pad=0.001,
                 cbar_location='bottom',
                 cbar_mode='single',
                 cbar_size='3%',
                 label_mode='L',
                 add_all=True
                 )


plt.set_cmap('nipy_spectral')
plt.set_cmap('gist_ncar')
#plt.set_cmap('jet')

# Order of plotting is not u, g, r, i, z !!
filters = ['u', 'g', 'r', 'i', 'z', '']
n = 0
for ax_image, filt, psfim in list(zip(grid, filters, psfims)):

    print(' ')
    print('FILTER', filt)

    vmin = 7e-11
    vmax = 7e-06

    # If filt is empty, plot the two circles
    if filt == '':
        new = np.nan*alldata

        im_nan = ax_image.imshow(new, interpolation='none', origin='lower', \
                             norm=SymLogNorm(linthresh=vmin, vmin=vmin, vmax=vmax))
        circ1 = Circle((2425/2,2425/2),  151,  linewidth=2,   facecolor='none')
        circ8 = Circle((2425/2,2425/2),  1212, linewidth=2,   facecolor='none')
        ax_image.add_patch(circ1)
        ax_image.add_patch(circ8)

        ax_image.annotate("1'", xy=(2425/2+151,      2425/2+151), fontsize=16)
        ax_image.annotate("8'", xy=(2425/2+875, 2425/2+875), fontsize=16)
        ax_image.arrow(0.25*2425, 0.25*2425, 2*0.25*2425, 0, head_width=150, \
                       facecolor='k', linewidth=3, length_includes_head=True)

    # If it is a filter, plot the array data
    else:
        alldata = fits.getdata(psfim, 0)

        im = ax_image.imshow(alldata, interpolation='none',origin='lower', \
                             norm=SymLogNorm(linthresh=vmin, vmin=vmin, vmax=vmax))


    ax_image.annotate(filt, xy=(100, 2050), fontsize=18)
    ax_image.set_xticklabels([])
    ax_image.set_yticklabels([])

    n = n + 1

# Plot color bar and save figure
cb = fig.colorbar(im_nan, cax=grid[0].cax, orientation='horizontal')
plt.savefig(output_plot, format='pdf', bbox_inches='tight')
print(output_plot, 'SAVED!')


==> reproduce/analysis/python/paperplot-drift-scanning-profile.py <==
# Plot of profiles along drift scanning direction and perpendicular
#
# This Python script makes the plot comparing the flux along the drift
# scanning direction and flux along the perpendicular direction of the drift
# scanning direction.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.





# Import modules
import sys
import numpy as np
from astropy.io import fits

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")
import matplotlib.pylab as plt


# Read input arguments
psfims_aux    = sys.argv[1]    # All PSF images
output_plot   = sys.argv[-1]   # Target, name of the final plot

# First argument is all PSF images separated by a space, it is necessary to
# construct a list from this string. To do that, use `.split()'.
limpsf = psfims_aux.split()



pixelscale = 0.396

plt.clf()
plt.ion()
fig = plt.figure()
ax1 = fig.add_subplot(111)
ax2 = ax1.twiny()
bands = ['u', 'g', 'r', 'i', 'z']
colors  = ['tab:blue', 'tab:green', 'tab:red', 'tab:orange', 'tab:purple']
factors = [1e7, 1e5, 1e3, 1e1, 1e-1]


w = 51
alpha = 0.8
n = 0
ymins = []
ymaxs = []
comparation = []
for impsf in limpsf:
    data = fits.getdata(impsf, 1)
    shape = data.shape
    cy, cx = int(shape[0]/2), int(shape[1]/2)

    d_drif = data[cy-w:cy+w, :]
    dd_drif = np.nanmedian(d_drif, axis=0)
    dt_drif = np.flip(dd_drif[:cx+1], axis=0) + dd_drif[cx:]

    d_perp = data[:, cx-w:cx+w]
    dd_perp = np.nanmedian(d_perp, axis=-1)
    dt_perp = np.flip(dd_perp[:cx+1], axis=0) + dd_perp[cx:]
    plt.ion()

    #plt.plot(100*(dd_drif-dd_perp)/dd_drif, label=impsf, alpha=alpha)
    #plt.plot(dt_perp, 'r-', label='perp', alpha=alpha)
    #plt.plot(dt_drif, 'b-', label='drif', alpha=alpha)


    y_p = dd_perp
    y_d = dd_drif
    x = np.arange(-len(dd_drif)//2, len(dd_drif)//2)

    ax1.plot(x, y_p/np.nanmax(y_p)*factors[n], '-', color=colors[n], alpha=alpha)
    ax1.plot(x, y_d/np.nanmax(y_d)*factors[n], ':', color=colors[n], alpha=alpha)
    ytext = np.mean((np.nanmin(y_p/np.nanmax(y_p)*factors[n]), np.nanmin(y_d/np.nanmax(y_d)*factors[n])))
    xtext = 500/pixelscale

    plt.text(xtext, ytext, bands[n], color=colors[n], fontsize=18, \
             verticalalignment='center', horizontalalignment='center')
    ymins.append(np.nanmin(y_p/np.nanmax(y_p)*factors[n]))
    ymaxs.append(np.nanmax(y_p/np.nanmax(y_p)*factors[n]))

    ratio = y_d / y_p
    median_ratio = np.nanmedian(ratio)
    std_ratio = np.nanstd(ratio)
    print(impsf, 'F drift / F perp', median_ratio, 'std', std_ratio)
    comparation.append([impsf, median_ratio, std_ratio])

    n = n + 1

# Transform ratio between F drift scanning direction and F prerpendicular
comparation = np.array(comparation)

# Save .txt file with data
statistics_outfile = output_plot.replace('.pdf','.dat')
np.savetxt(statistics_outfile, comparation, fmt="%s", \
           header="IMAGEPSF, MEDIANRATIO, STDRATIO")


xarcsec = np.arange(-500, 500+100, 100) #x*pixelscale
xarcsec_label = [str(i) for i in xarcsec]
x_arcsec_pix = xarcsec/pixelscale
ax1.set_xticks(x_arcsec_pix)
ax1.set_xticklabels(xarcsec_label)
ax1.set_xlabel('Distance from centre [arcsec]', fontsize=16)

ax2.set_xlim(ax1.get_xlim())
xarcmin = np.arange(-8, +8+1, 2)
xarcmin_label = [str(i) for i in xarcmin]
x_arcmin_pix = xarcmin/pixelscale*60
ax2.set_xticks(x_arcmin_pix)
ax2.set_xticklabels(xarcmin_label)
ax2.set_xlabel('Distance from centre [arcmin]', fontsize=16)
#ax2.grid(True)

ymin, ymax = ax2.get_ylim()
plt.ylim(0.3*np.nanmin(ymins), 3*np.nanmax(ymaxs))
plt.yscale('log')
plt.savefig(output_plot, format='pdf', bbox_inches='tight')
print(output_plot, ' SAVED!')



==> reproduce/analysis/python/paperplot-rejecting-i-bleeding-stars.py <==
# Generate plot of bleeding rejection criteria
#
# This Python script makes the plot in which it is shown how the stars with
# a strong depletion in the bleeding / saturated zone is done. It plot an
# example of one bad stars in an upper panel, and the collapsed profiles in
# the bottom panel.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.






# Import modules
import sys
import numpy as np
from astropy.io import fits

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.gridspec as gridspec
from matplotlib.colors import LogNorm, SymLogNorm
plt.style.use('classic')



# Input files and parameters
im_good = sys.argv[1]
im_baad = sys.argv[2]
im_out = sys.argv[3]


# Define different regions over the star
dx = 600
dy = 500

y1_mask=1200
y2_mask=1800

x1_left=1450
x2_left=1490
x1_center=1495
x2_center=1505
x1_right=1510
x2_right=1550


# Define plotting parameters
plt.clf()
plt.ion()

gs = gridspec.GridSpec(9, 1)#, height_ratios=[4,1])
ax0 = plt.subplot(gs[:6])
ax1 = plt.subplot(gs[6:])
axs = [ax0, ax1]


# Read image data: good star
dat_good = fits.getdata(im_good, 0)
dat_good_original = dat_good.copy()
shape = dat_good.shape
cy = int(shape[0]/2)
cx = int(shape[1]/2)


dat_good[y1_mask:y2_mask,:] = np.nan

p1_good = np.nanmedian(dat_good, axis=0)
right_good = p1_good[x1_right:x2_right]
center_good = p1_good[x1_center:x2_center]
left_good = p1_good[x1_left:x2_left]

fa_good = np.nanmin((np.nanmin(left_good), np.nanmin(right_good))) / np.nanmin(center_good)
dat_good = dat_good[cy-dy:cy+dy, cx-dx:cx+dx]


# Read image data: bad star
dat_baad = fits.getdata(im_baad, 0)
dat_baad_original = dat_baad.copy()
dat_baad[y1_mask:y2_mask,:] = np.nan


p1_baad = np.nanmedian(dat_baad, axis=0)
right_baad = p1_baad[x1_right:x2_right]
center_baad = p1_baad[x1_center:x2_center]
left_baad = p1_baad[x1_left:x2_left]

fa_baad = np.nanmin((np.nanmin(left_baad), np.nanmin(right_baad))) / np.nanmin(center_baad)
dat_baad_sub = dat_baad_original[:, cx-dx:cx+dx]

print('s: ', fa_baad, im_baad)
print('s: ', fa_good, im_good)

axs[0].imshow(dat_baad_sub, origin='lower', vmin=-0.175, vmax=0.45)#interpolation='none',
#axs[0].set_cmap('nipy_spectral')
plt.set_cmap('gist_ncar')
axs[0].set_xlim(0, 2*dx)
axs[0].set_ylim(1100, 2500)
rect = patches.Rectangle((6, 1200), 2*dx-12, 600, linewidth=6, edgecolor='m', \
                         facecolor='none', linestyle='solid', hatch='X', fill=True, alpha=1.0)


axs[0].add_patch(rect)


yp1_good = p1_good[cx-dx:cx+dx]
yp1_baad = p1_baad[cx-dx:cx+dx]
p1shape = dat_good.shape
p1cy = int(p1shape[0]/2)
p1cx = int(p1shape[1]/2)

axs[1].plot(yp1_good, linestyle='solid', color='b',  linewidth=2, alpha=0.9, label='Good star')
axs[1].plot(yp1_baad, linestyle='dotted', color='g', linewidth=2, alpha=0.9, label='Bad star')



axs[1].axvline(p1cx - 50,      0, 1,            color='k',  linewidth=1.5,  alpha=1)
axs[1].axvline(p1cx,           0, 1,            color='r',  linewidth=1.5,  alpha=1)
axs[1].axvline(p1cx + 50,      0, 1,            color='r',  linewidth=1.5,  alpha=1)
axs[1].axvline(p1cx + 50 + 50, 0, 1,            color='k',  linewidth=1.5,  alpha=1)

axs[1].axvspan(p1cx - 50, p1cx,            facecolor='k',  alpha=0.5, \
               label='Left and Right', hatch='//')

axs[1].axvspan(p1cx,      p1cx + 50,       facecolor='r',  alpha=0.5, \
               label='Central', hatch='\\\\')

axs[1].axvspan(p1cx + 50, p1cx + 50 + 50,  facecolor='k',  alpha=0.5, \
               hatch='//')

axs[1].set_xlabel('Distance from centre [pixels]', fontsize=16)
axs[1].set_xticklabels(np.arange(-600, 600+200, 200))

axs[1].set_ylabel('Median flux', fontsize=16)

ymin, ymax = axs[1].get_ylim()
axs[1].set_yticks(np.round(np.linspace(ymin, ymax, 5), 1))



axs[1].grid()
axs[1].legend(prop={'size':9})

axs[0].vlines(p1cx - 50,      1100,   1200,  colors='k', linewidth=1.5, linestyles='solid')
#axs[0].vlines(p1cx - 50,      1200,   1800,  colors='m', linewidth=1.5, linestyles='dashed')
axs[0].vlines(p1cx - 50,      1800,   2550,  colors='k', linewidth=1.5, linestyles='solid')


axs[0].vlines(p1cx,      1100,   1200,  colors='r', linewidth=1.5, linestyles='solid')
#axs[0].vlines(p1cx,      1200,   1800,  colors='m', linewidth=1.5, linestyles='dashed')
axs[0].vlines(p1cx,      1800,   2550,  colors='r', linewidth=1.5, linestyles='solid')



axs[0].vlines(p1cx + 50,      1100,   1200,  colors='r', linewidth=1.5, linestyles='solid')
#axs[0].vlines(p1cx + 50,      1200,   1800,  colors='m', linewidth=1.5, linestyles='dashed')
axs[0].vlines(p1cx + 50,      1800,   2550,  colors='r', linewidth=1.5, linestyles='solid')


axs[0].vlines(p1cx + 50 + 50,      1100,   1200,  colors='k', linewidth=1.5, linestyles='solid')
#axs[0].vlines(p1cx + 50 + 50,      1200,   1800,  colors='m', linewidth=1.5, linestyles='dashed')
axs[0].vlines(p1cx + 50 + 50,      1800,   2550,  colors='k', linewidth=1.5, linestyles='solid')





# Final plot parameters and save figure
yticks = np.arange(-500, 1000, 200)

axs[0].set_yticklabels(yticks)
axs[0].set_xticklabels([])
axs[0].set_ylabel('Distance from centre [pixels]', fontsize=16)
axs[0].set_aspect('auto')

plt.subplots_adjust(hspace=0.4, wspace=0)
plt.savefig(im_out, format='PDF', bbox_inches='tight')
print(im_out, 'SAVED!')


==> reproduce/analysis/python/paperplot-rejecting-inner-stars-histogram.py <==
# Plot the distribution of `s' values
#
# This Python script makes the plot of the histogram of `s' parameters. It
# is a parameter that was previously saved in the last iteration for the
# inner part objects. The parameter `s' is a measure of how similar are the
# radial profiles of individual objects to the radial profile of the stacked
# final image. It means that if an object has low value of `s' then it is
# similar to the final stacked image. On the other hand, if an object has
# very different (high) value of `s' that means that it is not similar to
# the stacked image, so it is not a star and it should be rejected for the
# final combination. This Python script build the plot in which the
# distribution of `s' is plotted.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.





# Import modules
import sys
import numpy as np
from astropy.io import fits
from astropy.stats import sigma_clip

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")
import matplotlib.pylab as plt
plt.style.use('classic')





# Read input arguments
input_table   = sys.argv[1]    # Input data table
output_plot   = sys.argv[-1]   # Target, name of the final plot

# Read input table
table = fits.getdata(input_table)

# Read the parameter s and compute take the log10 of them
s = table['s']
slog = np.log10(s)
s_filtered = sigma_clip(slog, sigma_lower=10, sigma_upper=2.5, iters=None)

# Accepted and rejected points
good = s[~s_filtered.mask]
baad = s[s_filtered.mask]

# s values that are not nans
snonan = s[~np.isnan(s)]

# Compute the histogram, not for plotting, only for obtaining bins
plt.clf()
hist, bins, _ = plt.hist(snonan, bins='sqrt')

# Compute bins in log scale
# Number of bins is manually selected to 80 because,
# considering 1050 stars from scratch the plot looks fine.
logbins = np.logspace(np.log10(bins[0]), np.log10(bins[-1]), len(bins))

# Make the plots
plt.clf()
fig = plt.figure()
#plt.grid()
ax = fig.add_subplot(111)

ax.hist(good, bins=logbins, color='b', alpha=0.9, \
         label='Point-like sources', histtype='stepfilled', hatch='//')

ax.hist(baad, bins=logbins, color='r', alpha=0.9, \
         label='Extended sources', histtype='stepfilled', hatch='\\\\')

# Decorate the plot
ax.set_ylabel('Number of images', fontsize=16)
ax.set_xlabel('s', fontsize=16)
ax.set_xscale('log')
ax.set_xlim(0.005, 3)

axticks = [0.01, 0.1, 1]
axticklabels = [0.01, 0.1, 1]

ax.set_xticks(axticks)
ax.set_xticklabels(axticklabels)

plt.legend()
#plt.grid()


# Save the figure
plt.savefig(output_plot, format='pdf', bbox_inches='tight')
print(output_plot, 'SAVED!')

# Compute the median of the distribution
data_out = [10**np.ma.median(s_filtered)]
data_out = np.array(data_out)


# Save .txt file with data
statistics_outfile = output_plot.replace('.pdf','.dat')
np.savetxt(statistics_outfile, data_out, fmt="%s", \
           header="MEDIAN")



==> reproduce/analysis/python/paperplot-rejecting-inner-stars-profiles.py <==
# Rejecting inner stars by radial profile analysis
#
# This Python script plots the profile of the stacked PSF in the interation
# 2, the radial profile of a particular star, and the radial profile of an
# object that it is not a star but a galaxy. It is clearly seen that the
# radial profiles are different and that is the reason for rejecting the non
# stars objects for the final combination.
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.






# Import modules
import sys
import numpy as np
from astropy.io import fits

# Matplotlib crashes in Mac OS systems
# To avoid this crash, use the condition:
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")

import matplotlib.pyplot as plt
plt.style.use('classic')




# Read input arguments
psf      =  sys.argv[1]
star     =  sys.argv[2]
galaxy   =  sys.argv[3]
plot_out =  sys.argv[4]


# Set necessary parameters
pixelscale = 0.396 # pixel scale
rnormarcsec = 2    # arcsec
rnormpix = int(rnormarcsec / pixelscale)


r_i = 2    # arcsec
r_o = 10  # arcsec


r_i = int(r_i/pixelscale)
r_o = int(r_o/pixelscale)


# Check region
dpix = 1
dpixx = 3

ppsf    = fits.getdata(psf,1)
pstar   = fits.getdata(star,1)
pgalaxy = fits.getdata(galaxy,1)
XMAX    = np.nanmax(ppsf['radii_scale'])

w1 = np.nanmedian(ppsf['smean'][r_i-dpix:r_i+dpix])
w2 = np.nanmedian(ppsf['smean'][r_o-dpix:r_o+dpix])


# Normalize profiles
ppsf['smean'] = ppsf['smean'] / ppsf['smean'][rnormpix]
pstar['smean'] = pstar['smean'] / pstar['smean'][rnormpix]
pgalaxy['smean'] = pgalaxy['smean'] / pgalaxy['smean'][rnormpix]

c1 = np.nanmedian(pstar['smean'][r_i-dpix:r_i+dpix])
c2 = np.nanmedian(pstar['smean'][r_o-dpix:r_o+dpix])


# Data to be saved
comparation = []


# STAR
star_ratio = pstar['smean'][r_i-dpixx:r_i+dpixx] / ppsf['smean'][r_i-dpixx:r_i+dpixx]
star_vmean = np.ma.mean(star_ratio)
star_vstd = np.ma.std(star_ratio)
comparation.append(['STAR',star_vmean, star_vstd])
print("STAR", star_vmean, star_vstd)


# GALAXY
galaxy_ratio = pgalaxy['smean'][r_i-dpixx:r_i+dpixx] / ppsf['smean'][r_i-dpixx:r_i+dpixx]
galaxy_vmean = np.ma.mean(galaxy_ratio)
galaxy_vstd = np.ma.std(galaxy_ratio)
comparation.append(['GALAXY',galaxy_vmean, galaxy_vstd])
print("GALAXY", galaxy_vmean, galaxy_vstd)


# Criteria
# if (star_vmean < 0.5) or (star_vmean > 1.5) or (star_vstd >= 0.2):

fig = plt.figure()
ax = fig.add_subplot(111)

# Plot the profiles
ax.plot(ppsf['radii_scale'], ppsf['smean'], \
         color='k', label='psf1', linewidth=2, alpha=0.8)

ax.plot(pstar['radii_scale'], pstar['smean'], \
         linestyle='dashed', color='b', label='Star', linewidth=3, alpha=0.8)

ax.plot(pgalaxy['radii_scale'], pgalaxy['smean'], \
         linestyle='dashdot', color='r', label='Galaxy', linewidth=3, alpha=0.8)

# Plot vertical check region
ax.axvspan(ppsf['radii_scale'][r_i-dpixx], ppsf['radii_scale'][r_i+dpixx], \
            facecolor='k', alpha=0.3, hatch='//', label='Control region')


# Plot parameters
ax.set_xlim(1e-1, 100)
ax.set_ylim(1e-4, 200)
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_ylabel('Normalized flux', fontsize=16)
ax.set_xlabel('Distance from centre [arcsec]', fontsize=16)
#plt.grid()
axticks = [0.1, 1, 10, 100]
axticklabels = [0.1, 1, 10, 100]

ax.set_xticks(axticks)
ax.set_xticklabels(axticklabels)
ax.legend()


# Saving figure
plt.savefig(plot_out, format='pdf', bbox_inches='tight')
print(plot_out, 'SAVED! ')


# Save .txt file with data
statistics_outfile = plot_out.replace('.pdf','.dat')
np.savetxt(statistics_outfile, comparation, fmt="%s", \
           header="OBJECT, MEAN, S")


==> reproduce/software/bash/bashrc.sh <==
# Bash startup file for better control of project environment.
#
# To have better control over the environment of each analysis step (Make
# recipe), besides having environment variables (directly included from
# Make), it may also be useful to have a Bash startup file (this file). All
# of the Makefiles set this file as the `BASH_ENV' environment variable, so
# it is loaded into all the Make recipes within the project.
#
# The special `PROJECT_STATUS' environment variable is defined in every
# top-level Makefile of the project. It defines the the state of the Make
# that is calling this script. It can have three values:
#
#    configure_basic
#    ---------------
#       When doing basic configuration, therefore the executed steps cannot
#       make any assumptions about the version of Bash (or any other
#       program). Therefore it is important for any step in this step to be
#       highly portable.
#
#    configure_highlevel
#    -------------------
#       When building the higher-level programs, so the versions of the
#       most basic tools are set and you may safely assume certain
#       features.
#
#    make
#    ----
#       When doing the project's analysis: all software have known
#       versions.
#
#
# Copyright (C) 2019 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details.
#
# A copy of the GNU General Public License is available at
# <http://www.gnu.org/licenses/>.


==> reproduce/software/bash/configure.sh <==
#! /bin/bash
#
# Necessary preparations/configurations for the reproducible project.
#
# Copyright (C) 2018-2019 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details.
#
# A copy of the GNU General Public License is available at
# <http://www.gnu.org/licenses/>.


# Script settings
# ---------------
# Stop the script if there are any errors.
set -e





# Internal directories
# --------------------
#
# These are defined to help make this script more readable.
topdir=$(pwd)
optionaldir="/optional/path"
adir=reproduce/analysis/config
cdir=reproduce/software/config

sbdir=$cdir/installation

pconf=$sbdir/LOCAL.mk
ptconf=$sbdir/LOCAL_tmp.mk
poconf=$sbdir/LOCAL_old.mk
depverfile=$cdir/installation/versions.mk
depshafile=$cdir/installation/checksums.mk
# --------- Delete for no Gnuastro ---------
glconf=$cdir/gnuastro/gnuastro-local.conf
# ------------------------------------------





# Notice for top of generated files
# ---------------------------------
#
# In case someone opens the files output from the configuration scripts in
# a text editor and wants to edit them, it is important to let them know
# that their changes are not going to be permenant.
function create_file_with_notice() {
    if echo "# IMPORTANT: file can be RE-WRITTEN after './project configure'" > "$1"
    then
        echo "#"                                                      >> "$1"
        echo "# This file was created during configuration"           >> "$1"
        echo "# ('./project configure'). Therefore, it is not under"  >> "$1"
        echo "# version control and any manual changes to it will be" >> "$1"
        echo "# over-written if the project re-configured."           >> "$1"
        echo "#"                                                      >> "$1"
    else
        echo; echo "Can't write to $1"; echo;
        exit 1
    fi
}





# Get absolute address
# --------------------
#
# Since the build directory will go into a symbolic link, we want it to be
# an absolute address. With this function we can make sure of that.
function absolute_dir() {
    if stat "$1" 1> /dev/null; then
        echo "$(cd "$(dirname "$1")" && pwd )/$(basename "$1")"
    else
        exit 1;
    fi
}





# Inform the user
# ---------------
#
# Print some basic information so the user gets a feeling of what is going
# on and is prepared on what will happen next.
cat <<EOF

-----------------------------
Project's local configuration
-----------------------------

Local configuration includes things like top-level directories, or
processing steps. Read the comments and follow the instructions described
below in each step.

EOF





# What to do with possibly existing configuration file
# ----------------------------------------------------
#
# `LOCAL.mk' is the top-most local configuration for the project. If it
# already exists when this script is run, we'll make a copy of it as backup
# (for example the user might have ran `./project configure' by mistake).
printnotice=yes
rewritepconfig=yes
rewritegconfig=yes
if [ -f $pconf ] || [ -f $glconf ]; then
    if [ $existing_conf = 1 ]; then
        printnotice=no
        if [ -f $pconf  ]; then rewritepconfig=no; fi
        if [ -f $glconf ]; then rewritegconfig=no; fi
    fi
fi




# Make sure the group permissions satisfy the previous configuration (if it
# exists and we don't want to re-write it).
if [ $rewritepconfig = no ]; then
    oldgroupname=$(awk '/GROUP-NAME/ {print $3; exit 0}' $pconf)
    if [ "x$oldgroupname" = "x$reproducible_paper_group_name" ]; then
        just_a_place_holder_to_avoid_not_equal_test=1;
    else
        echo "-----------------------------"
        echo "!!!!!!!!    ERROR    !!!!!!!!"
        echo "-----------------------------"
        if [ "x$oldgroupname" = x ]; then
            status="NOT configured for groups"
            confcommand="./project configure"
        else
            status="configured for '$oldgroupname' group"
            confcommand="./project configure --group=$oldgroupname"
        fi
        echo "Project was previously $status!"
        echo "Either enable re-write of this configuration file,"
        echo "or re-run this configuration like this:"
        echo
        echo "   $confcommand"; echo
        exit 1
    fi
fi





# Identify the downloader tool
# ----------------------------
#
# After this script finishes, we will have both Wget and cURL for
# downloading any necessary dataset during the processing. However, to
# complete the configuration, we may also need to download the source code
# of some necessary software packages (including the downloaders). So we
# need to check the host's available tool for downloading at this step.
if [ $rewritepconfig = yes ]; then
    if type wget > /dev/null 2>/dev/null; then
        name=$(which wget)

        # By default Wget keeps the remote file's timestamp, so we'll have
        # to disable it manually.
        downloader="$name --no-use-server-timestamps -O";
    elif type curl > /dev/null 2>/dev/null; then
        name=$(which curl)

        # - cURL doesn't keep the remote file's timestamp by default.
        # - With the `-L' option, we tell cURL to follow redirects.
        downloader="$name -L -o"
    else
        cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

Couldn't find GNU Wget, or cURL on this system. These programs are used for
downloading necessary programs and data if they aren't already present (in
directories that you can specify with this configure script). Therefore if
the necessary files are not present, the project will crash.

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        downloader="no-downloader-found"
    fi;
fi





# Build directory
# ---------------
if [ $rewritepconfig = yes ]; then
    cat <<EOF

===============
Build directory
===============

The project's "source" (this directory) and "build" directories are treated
separately. This greatly helps in managing the many intermediate files that
are created during the build. The intermediate build files don't need to be
archived or backed up: you can always re-build them with the contents of
the source directory. The build directory also needs a relatively large
amount of free space (atleast serveral Giga-bytes), while the source
directory (all plain text) will usually be a mega-byte or less.

'.build' (a symbolic link to the build directory) will also be created
during this configuration. It can help encourage you to set the actual
build directory in a very different address from this one (one that can be
deleted and has large volume), while having easy access to it from here.

--- CAUTION ---
Do not choose any directory under the top source directory (this
directory). The build directory cannot be a subdirectory of the source.
---------------

EOF
    bdir=
    currentdir=$(pwd)
    junkname=pure-junk-974adfkj38
    while [ x$bdir == x ]
    do
        # Ask the user (if not already set on the command-line).
        if [ x"$build_dir" = x ]; then
            read -p"Please enter the top build directory: " build_dir
        fi

        # If it exists, see if we can write in it. If not, try making it.
        if [ -d $build_dir ]; then
            if mkdir $build_dir/$junkname 2> /dev/null; then
                instring="the already existing"
                bdir=$(absolute_dir $build_dir)
                rm -rf $build_dir/$junkname
            else
                echo " -- Can't write in '$build_dir'"; echo
            fi
        else
            if mkdir $build_dir 2> /dev/null; then
                instring="the newly created"
                bdir=$(absolute_dir $build_dir)
            else
                echo " -- Can't create '$build_dir'"; echo
            fi
        fi

        # Make sure the given directory is not a subdirectory of the
        # source directory.
        if ! [ x"$bdir" = x ]; then
            if [[ $bdir == $currentdir* ]]; then

                # If it was newly created, it will be empty, so delete it.
                if ! [ "$(ls -A $bdir)" ]; then rm --dir $bdir; fi

                # Inform the user that this is not acceptable and reset `bdir'.
                bdir=
                echo " -- The build-directory cannot be under the source-directory."
                echo "    Please specify another build-directory that is outside of the source."
                echo ""
            else
                echo " -- Build directory set to ($instring): '$bdir'"
            fi
        fi

        # Reset `build_dir' to blank, so it continues asking when the
        # previous value wasn't usable.
        build_dir=
    done
fi





# Input directory
# ---------------
if [ x"$input_dir" = x ]; then
    indir=$optionaldir
else
    indir=$input_dir
fi
wfpc2name=$(awk '!/^#/ && $1=="WFPC2IMAGE" {print $3}' $adir/INPUTS.mk)
wfpc2md5=$(awk  '!/^#/ && $1=="WFPC2MD5"   {print $3}' $adir/INPUTS.mk)
wfpc2size=$(awk '!/^#/ && $1=="WFPC2SIZE"  {print $3}' $adir/INPUTS.mk)
wfpc2url=$(awk  '!/^#/ && $1=="WFPC2URL"   {print $3}' $adir/INPUTS.mk)
if [ $rewritepconfig = yes ] && [ x"$input_dir" = x ]; then
    cat <<EOF

-----------------------
Input dataset directory
-----------------------

This project needs input data for processing and building the PSFs. They are
configuration files, scripts and several images to construct the figures of
the paper. The data is collected in the archived project on Zenodo (link
below). Just unpack the compressed file (sdss-extended-psfs-inputs.tar.gz)
into a directory and give that adress to the current step. Link:
https://doi.org/10.5281/zenodo.3524937

NOTE: This directory will only be read, nothing will be written into it, so
no writing permissions are necessary.

EOF
    read -p"(OPTIONAL) Input datasets directory ($indir): " inindir
    if [ x$inindir != x ]; then
        indir=$inindir
        echo " -- Using '$indir'"
    fi
fi





# Dependency tarball directory
# ----------------------------
if [ x"$software_dir" = x ]; then
    ddir=$optionaldir
else
    ddir=$software_dir
fi
if [ $rewritepconfig = yes ] && [ x"$software_dir" = x ]; then
    cat <<EOF

--------------------------
Software tarball directory
--------------------------

To ensure an identical build environment, the project will use its own build
of the programs it needs. Therefore the tarball of the relevant programs are
necessary. They are collected in the archived project on Zenodo (link
below). Just unpack the compressed file (sdss-extended-psfs-tarballs.tar.gz)
into a directory and give that adress to the current step. Link:
https://doi.org/10.5281/zenodo.3524937

NOTE: This directory will only be read, nothing will be written into it, so
no writing permissions are necessary.

EOF
    read -p"(OPTIONAL) Directory of dependency tarballs ($ddir): " tmpddir
    if [ x"$tmpddir" != x ]; then
        ddir=$tmpddir
        echo " -- Using '$ddir'"
    fi
fi





# Write the parameters into the local configuration file.
if [ $rewritepconfig = yes ]; then

    # Add commented notice.
    create_file_with_notice $pconf

    # Write the values.
    sed -e's|@bdir[@]|'"$bdir"'|' \
        -e's|@indir[@]|'"$indir"'|' \
        -e's|@ddir[@]|'"$ddir"'|' \
        -e's|@downloader[@]|'"$downloader"'|' \
        -e's|@groupname[@]|'"$reproducible_paper_group_name"'|' \
        $pconf.in >> $pconf
else
    # Read the values from existing configuration file.
    inbdir=$(awk '$1=="BDIR" {print $3}' $pconf)

    # Read the software directory.
    ddir=$(awk '$1=="DEPENDENCIES-DIR" {print $3}' $pconf)

    # The downloader command may contain multiple elements, so we'll just
    # change the (in memory) first and second tokens to empty space and
    # write the full line (the original file is unchanged).
    downloader=$(awk '$1=="DOWNLOADER" {$1=""; $2=""; print $0}' $pconf)

    # Make sure all necessary variables have a value
    err=0
    verr=0
    novalue=""
    if [ x"$inbdir"     = x ]; then novalue="BDIR, ";              fi
    if [ x"$downloader" = x ]; then novalue="$novalue"DOWNLOADER;  fi
    if [ x"$novalue"   != x ]; then verr=1; err=1;                 fi

    # Make sure `bdir' is an absolute path and it exists.
    berr=0
    ierr=0
    bdir=$(absolute_dir $inbdir)

    if ! [ -d $bdir  ]; then if ! mkdir $bdir; then berr=1; err=1; fi; fi
    if [ $err = 1 ]; then
        cat <<EOF

#################################################################
########  ERORR reading existing configuration file  ############
#################################################################
EOF
        if [ $verr = 1 ]; then
            cat <<EOF

These variables have no value: $novalue.
EOF
        fi
        if [ $berr = 1 ]; then
           cat <<EOF

Couldn't create the build directory '$bdir' (value to 'BDIR') in
'$pconf'.
EOF
        fi

        cat <<EOF

Please run the configure script again (accepting to re-write existing
configuration file) so all the values can be filled and checked.
#################################################################
EOF
    fi
fi





# --------- Delete for no Gnuastro ---------
# Get the version of Gnuastro that must be used.
gversion=$(awk '$1=="gnuastro-version" {print $NF}' $depverfile)

# Gnuastro's local configuration settings
if [ $rewritegconfig = yes ]; then
    create_file_with_notice $glconf
    echo "# Minimum number of bytes to use HDD/SSD instead of RAM." >> $glconf
    echo " minmapsize $minmapsize"                                  >> $glconf
    echo                                                            >> $glconf
    echo "# Version of Gnuastro that must be used."                 >> $glconf
    echo " onlyversion $gversion"                                   >> $glconf
else
    ingversion=$(awk '$1=="onlyversion" {print $NF}' $glconf)
    if [ x$ingversion != x$gversion ]; then
           cat <<EOF
______________________________________________________
!!!!!!!!!!!!!!!!!!CONFIGURATION ERROR!!!!!!!!!!!!!!!!!

Gnuastro's version in '$glconf' ($ingversion) doesn't match the tarball
version that this project was designed to use in '$depverfile'
($gversion). Please re-run after removing the former file:

   $ rm $glconf
   $ ./project configure

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        exit 1
    fi
fi
# ------------------------------------------





# Delete final configuration target
# ---------------------------------
#
# We only want to start running the project later if this script has
# completed successfully. To make sure it hasn't crashed in the middle
# (without the user noticing), in the end of this script we make a file and
# we'll delete it here (at the start). Therefore if the script crashed in
# the middle that file won't exist.
sdir=$bdir/software
finaltarget=$sdir/configuration-done.txt
if ! [ -d $sdir ];  then mkdir $sdir; fi
rm -f $finaltarget





# Project's top-level directories
# -------------------------------
#
# These directories are possibly needed by many steps of process, so to
# avoid too many directory dependencies throughout the software and
# analysis Makefiles (thus making them hard to read), we are just building
# them here
# Software tarballs
tardir=$sdir/tarballs
if ! [ -d $tardir ];  then mkdir $tardir; fi

# Installed software
instdir=$sdir/installed
if ! [ -d $instdir ]; then mkdir $instdir; fi

# To record software versions and citation.
verdir=$instdir/version-info
if ! [ -d $verdir ]; then mkdir $verdir; fi

# Program and library versions and citation.
ibidir=$verdir/proglib
if ! [ -d $ibidir ]; then mkdir $ibidir; fi

# Python module versions and citation.
ipydir=$verdir/python
if ! [ -d $ipydir ]; then mkdir $ipydir; fi

# Used software BibTeX entries.
ictdir=$verdir/cite
if ! [ -d $ictdir ]; then mkdir $ictdir; fi

# TeXLive versions.
itidir=$verdir/tex
if ! [ -d $itidir ]; then mkdir $itidir; fi

# Top-level LaTeX.
texdir=$bdir/tex
if ! [ -d $texdir ]; then mkdir $texdir; fi

# LaTeX macros.
mtexdir=$texdir/macros
if ! [ -d $mtexdir ]; then mkdir $mtexdir; fi


# TeX build directory. If built in a group scenario, the TeX build
# directory must be separate for each member (so they can work on their
# relevant parts of the paper without conflicting with each other).
if [ "x$reproducible_paper_group_name" = x ]; then
    texbdir=$texdir/build
else
    user=$(whoami)
    texbdir=$texdir/build-$user
fi
if ! [ -d $texbdir ]; then mkdir $texbdir; fi

# TiKZ (for building figures within LaTeX).
tikzdir=$texbdir/tikz
if ! [ -d $tikzdir ]; then mkdir $tikzdir; fi


# Set the symbolic links for easy access to the top project build
# directories. Note that these are put in each user's source/cloned
# directory, not in the build directory (which can be shared between many
# users and thus may already exist).
#
# Note: if we don't delete them first, it can happen that an extra link
# will be created in each directory that points to its parent. So to be
# safe, we are deleting all the links on each re-configure of the project.
rm -f .build .local tex/build tex/tikz .gnuastro
ln -s $bdir .build
ln -s $instdir .local
ln -s $texdir tex/build
ln -s $tikzdir tex/tikz
# --------- Delete for no Gnuastro ---------
ln -s $topdir/reproduce/software/config/gnuastro .gnuastro
# ------------------------------------------


# Temporary software un-packing/build directory: if the host has the
# standard `/dev/shm' mounting-point, we'll do it in shared memory (on the
# RAM), to avoid harming/over-using the HDDs/SSDs. The RAM of most systems
# today (>8GB) is large enough for the parallel building of the software.
#
# For the name of the directory under `/dev/shm' (for this project), we'll
# use the names of the two parent directories to the current/running
# directory, separated by a `-' instead of `/'. We'll then appended that
# with the user's name (in case multiple users may be working on similar
# project names). Maybe later, we can use something like `mktemp' to add
# random characters to this name and make it unique to every run (even for
# a single user).
tmpblddir=$sdir/build-tmp
rm -rf $tmpblddir/* $tmpblddir  # If its a link, we need to empty its
                                # contents first, then itself.

# Set the top-level shared memory location.
if [ -d /dev/shm ]; then     shmdir=/dev/shm
else                         shmdir=""
fi

# If a shared memory mounted directory exists and there is enough space
# there (in RAM), build a temporary directory for this project.
needed_space=2000000
if [ x"$shmdir" != x ]; then
    available_space=$(df $shmdir | awk 'NR==2{print $4}')
    if [ $available_space -gt $needed_space ]; then
        dirname=$(pwd | sed -e's/\// /g' \
                      | awk '{l=NF-1; printf("%s-%s",$l, $NF)}')
        tbshmdir=$shmdir/"$dirname"-$(whoami)
        if ! [ -d $tbshmdir ]; then mkdir $tbshmdir; fi
    fi
else
    tbshmdir=""
fi

# If a shared memory directory was created set `build-tmp' to be a
# symbolic link to it. Otherwise, just build the temporary build
# directory under the project build directory.
if [ x$tbshmdir = x ]; then mkdir $tmpblddir;
else                        ln -s $tbshmdir $tmpblddir;
fi





# Check for C/C++ compilers
# -------------------------
#
# To build the software, we'll need some basic tools (the compilers in
# particular) to be present.
hascc=0;
if type cc > /dev/null 2>/dev/null; then
    if type c++ > /dev/null 2>/dev/null; then hascc=1; fi
else
    if type gcc > /dev/null 2>/dev/null; then
        if type g++ > /dev/null 2>/dev/null; then hascc=1; fi
    else
        if type clang > /dev/null 2>/dev/null; then
            if type clang++ > /dev/null 2>/dev/null; then hascc=1; fi
        fi
    fi
fi
if [ $hascc = 0 ]; then
    cat <<EOF
______________________________________________________
!!!!!!!       C/C++ Compiler NOT FOUND         !!!!!!!

To build the project's software, the host system needs to have basic C and
C++ compilers. The executables that were checked are 'cc', 'gcc' and
'clang' for a C compiler, and 'c++', 'g++' and 'clang++' for a C++
compiler. If you have a relevant compiler that is not checked, please get
in touch with us (with the form below) so we add it:

  https://savannah.nongnu.org/support/?func=additem&group=reproduce
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    exit 1
fi





# Check C compiler
# ----------------
gcc_works=0
testprog=$tmpblddir/test-c
testsource=$tmpblddir/test.c
echo; echo; echo "Checking host C compiler...";
echo "#include <stdio.h>"                                > $testsource
echo "#include <stdlib.h>"                              >> $testsource
echo "int main(void){printf(\"...C compiler works.\");" >> $testsource
echo "               return EXIT_SUCCESS;}"             >> $testsource
if gcc $testsource -o$testprog && $testprog; then
    rm $testsource $testprog
else
    rm $testsource
    cat <<EOF

______________________________________________________
!!!!!!!        C compiler doesn't work         !!!!!!!

Host C compiler ('gcc') can't build a simple program.

A working C compiler is necessary for building the project's software.
Please use the error message above to find a good solution and re-run the
project configuration.

If you can't find a solution, please send the error message above to the
link below and we'll try to help

https://savannah.nongnu.org/support/?func=additem&group=reproduce

TIP: Once you find the solution, you can use the '-e' option to use
existing configuration:

   $ ./project configure -e

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    exit 1
fi





# See if the linker accepts -Wl,-rpath-link
# -----------------------------------------
#
# `-rpath-link' is used to write the information of the linked shared
# library into the shared object (library or program). But some versions of
# LLVM's linker don't accept it an can cause problems.
oprog=$sdir/rpath-test
cprog=$sdir/rpath-test.c
echo "#include <stdio.h>"          > $cprog
echo "int main(void) {return 0;}" >> $cprog
if [ x$CC = x ]; then CC=gcc; fi;
if $CC $cprog -o$oprog -Wl,-rpath-link &> /dev/null; then
    export rpath_command="-Wl,-rpath-link=$instdir/lib"
else
    export rpath_command=""
fi
rm -f $oprog $cprog





# See if we need the dynamic-linker (-ldl)
# ----------------------------------------
#
# Some programs (like Wget) need dynamic loading (using `libdl'). On
# GNU/Linux systems, we'll need the `-ldl' flag to link such programs.  But
# Mac OS doesn't need any explicit linking. So we'll check here to see if
# it is present (thus necessary) or not.
oprog=$sdir/ldl-test
cprog=$sdir/ldl-test.c
cat > $cprog <<EOF
#include <stdio.h>
#include <dlfcn.h>
int
main(void) {
    void *handle=dlopen ("/lib/CEDD_LIB.so.6", RTLD_LAZY);
    return 0;
}
EOF
if gcc $cprog -o$oprog &> /dev/null; then needs_ldl=no; else needs_ldl=yes; fi
rm -f $oprog $cprog





# See if the C compiler can build static libraries
# ------------------------------------------------

# We are manually only working with shared libraries: because some
# high-level programs like Wget and cURL need dynamic linking and if we
# build the libraries statically, our own builds will be ignored and these
# programs will go and find their necessary libraries on the host system.
#
# Another good advantage of shared libraries is that we can actually use
# the shared library tool of the system (`ldd' with GNU C Library) and see
# exactly where each linked library comes from. But in static building,
# unless you follow the build closely, its not easy to see if the source of
# the library came from the system or our build.
static_build=no

#oprog=$sdir/static-test
#cprog=$sdir/static-test.c
#echo "#include <stdio.h>"          > $cprog
#echo "int main(void) {return 0;}" >> $cprog
#if [ x$CC = x ]; then CC=gcc; fi;
#if $CC $cprog -o$oprog -static &> /dev/null; then
#    export static_build="yes"
#else
#    export static_build="no"
#fi
#rm -f $oprog $cprog
#if [ $printnotice = yes ] && [ $static_build = "no" ]; then
#    cat <<EOF
#_________________________________________________________________________
#!!!!!!!!!!!!!!!!!!!!!!!!!!!!      WARNING      !!!!!!!!!!!!!!!!!!!!!!!!!!
#
#Your system's C compiler ('$CC') doesn't support building static
#libraries. Therefore the dependencies will be built dynamically. This means
#that they will depend more strongly on changes/updates in the host
#system. For high-level applications (like most research projects in natural
#sciences), this shouldn't be a significant problem.
#
#But generally, for reproducibility, its better to build static libraries
#and programs. For more on their difference (and generally an introduction
#on linking), please see the link below:
#
#https://www.gnu.org/software/gnuastro/manual/html_node/Linking.html
#
#If you have other compilers on your system, you can select a different
#compiler by setting the 'CC' environment variable before running
#'./project configure'.
#
#!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
#
#EOF
#    sleep 5
#fi





# inform the user that the build process is starting
# -------------------------------------------------
if [ $printnotice = yes ]; then
    tsec=10
    cat <<EOF

-------------------------
Building dependencies ...
-------------------------

Necessary dependency programs and libraries will be built in $tsec sec.

NOTE: the built software will NOT BE INSTALLED on your system (no root
access is required). They are only for local usage by this project. They
will be installed in:

  $sdir/installed

**TIP**: you can see which software is being installed at every moment with
the following command. See "Inspecting status" section of
'README-hacking.md' for more. In short, run it while the project is being
configured (in another terminal, but on this same directory: '`pwd`'):

  $ while true; do echo; date; ls .build/software/build-tmp; sleep 1; done

-------------------------


EOF
    sleep $tsec
fi





# If we are on a Mac OS system
# ----------------------------
#
# For the time being, we'll use the existance of `otool' to see if we are
# on a Mac OS system or not. Some tools (for example OpenSSL) need to know
# this.
#
# On Mac OS, the building of GCC crashes sometimes while building libiberty
# with CLang's `g++'. Until we find a solution, we'll just use the host's C
# compiler.
if type otool > /dev/null 2>/dev/null; then
    host_cc=1
    on_mac_os=yes
else
    on_mac_os=no
fi





# See if GCC can be built
# -----------------------
#
# On some GNU/Linux distros, the C compiler is broken into `multilib' (for
# 32-bit and 64-bit support, with their own headers). On these systems,
# `/usr/include/sys/cdefs.h' and `/usr/lib/libc.a' are not available by
# default. So GCC will crash with different ugly errors! The only solution
# is that user manually installs the `multilib' part as root, before
# running the configure script.
#
# Note that `sys/cdefs.h' may be available in other directories (for
# example `/usr/include/x86_64-linux-gnu/') that are automatically included
# in an installed GCC. HOWEVER during the build of GCC, all those other
# directories are ignored. So even if they exist, they are useless.
gccwarning=0
if [ $host_cc = 0 ]; then
    if ! [ -f /usr/include/sys/cdefs.h ]; then
        host_cc=1
        gccwarning=1
        cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

This system doesn't have '/usr/include/sys/cdefs.h'. Because of this, the
project can't build its custom GCC to ensure better reproducibility. We
strongly recommend installing the proper package (for your operating
system) that installs this necessary file. For example on some Debian-based
GNU/Linux distros, you need these two packages: 'gcc-multilib' and
'g++-multilib'.
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    fi

    if [ -f /usr/lib/libc.a ] || [ -f /usr/lib64/libc.a ]; then
        # This is just a place holder
        host_cc=$host_cc
    else
        host_cc=1
        gccwarning=1
        cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

This system doesn't have '/usr/lib/libc.a' or '/usr/lib64/libc.a'. Because
of this, the project can't build its custom GCC to ensure better
reproducibility. We recommend installing the proper package (for your
operating system) that installs this necessary file.

Some possible solutions:
  1. On some Debian-based GNU/Linux distros, these two packages may fix the
     problem: 'gcc-multilib' and 'g++-multilib'.
  2. (BE CAREFUL!) If you have '/usr/lib/x86_64-linux-gnu' but don't have
     '/usr/lib64', then running the following command might fix this
     particular problem by making a symbolic link.
         $ sudo ln -s /usr/lib/x86_64-linux-gnu /usr/lib64
     After the configure script is finished, delete the link with 'rm
     /usr/lib64' (you won't need it any more as far as this project is
     concerned).
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    fi
fi

# See if a link-able static C library exists
# ------------------------------------------
#
# After building GCC, we must use PatchELF to correct its RPATHs. However,
# PatchELF links internally with `libstdc++'. So a dynamicly linked
# PatchELF cannot be used to correct the links to `libstdc++' in general
# (on some systems this causes no problem, but on others it doesn't!).
#
# However, to build a Static PatchELF, we need to be able to link with the
# static C library, which is not always available on some GNU/Linux
# systems. Therefore we need to check this here. If we can't build a static
# PatchELF, we won't build any GCC either.
if [ $host_cc = 0 ]; then
    testprog=$tmpblddir/test-c
    testsource=$tmpblddir/test.c
    echo; echo; echo "Checking if static C library is available...";
    echo "#include <stdio.h>"                       > $testsource
    echo "#include <stdlib.h>"                     >> $testsource
    echo "int main(void){printf(\"...yes\");"      >> $testsource
    echo "               return EXIT_SUCCESS;}"    >> $testsource
    if gcc $testsource -o$testprog -static -lc && $testprog; then
        good_static_libc=1
        rm $testsource $testprog
    else
        good_static_libc=0
        rm $testsource
        gccwarning=1
        host_cc=1
        cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

A usable static C library ('libc.a', in any directory) cannot be linked in
the current settings of this system. Because of this we can't build a
static PatchELF, hence we can't build GCC.

If you have 'libc.a', but in a non-standard location (for example in
'/PATH/TO/STATIC/LIBC/libc.a'), please run this command, then re-configure
the project to fix this problem.

export LDFLAGS="-L/PATH/TO/STATIC/LIBC \$LDFLAGS"

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    fi
fi

# Print a warning if GCC is not meant to be built.
if [ $gccwarning = 1 ]; then
        cat <<EOF

PLEASE SEE THE WARNINGS ABOVE.

Since GCC is pretty low-level, this configuration script will continue in 5
seconds and use your system's C compiler (it won't build a custom GCC). But
please consider installing the necessary package(s) to complete your C
compiler, then re-run './project configure'.

EOF
        sleep 5
fi





# Fortran compiler
# ----------------
#
# If GCC is ultimately build within the project, the user won't need to
# have a fortran compiler, we'll build it internally for high-level
# programs. However, when the host C compiler is to be used, the user needs
# to have a Fortran compiler available.
if [ $host_cc = 1 ]; then

    # See if a Fortran compiler exists.
    hasfc=0;
    if type gfortran > /dev/null 2>/dev/null; then hasfc=1; fi
    if [ $hasfc = 0 ]; then
        cat <<EOF
______________________________________________________
!!!!!!!      Fortran Compiler NOT FOUND        !!!!!!!

Because the project won't be building its own GCC (which includes a Fortran
compiler), you need to have a Fortran compiler available. Fortran is
commonly necessary for many lower-level scientific programs. Currently we
search for 'gfortran'. If you have a Fortran compiler that is not checked,
please get in touch with us (with the form below) so we add it:

  https://savannah.nongnu.org/support/?func=additem&group=reproduce

Note: GCC will not be built because you are either using the '--host-cc'
option, or you are using an operating system that currently has bugs when
building GCC.
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        exit 1
    fi

    # See if the Fortran compiler works
    testprog=$tmpblddir/test-f
    testsource=$tmpblddir/test.f
    echo; echo; echo "Checking host Fortran compiler...";
    echo "      PRINT *, \"... Fortran Compiler works.\"" > $testsource
    echo "      END"                                      >> $testsource
    if gfortran $testsource -o$testprog && $testprog; then
        rm $testsource $testprog
    else
        rm $testsource
        cat <<EOF

______________________________________________________
!!!!!!!     Fortran compiler doesn't work      !!!!!!!

Host Fortran compiler ('gfortran') can't build a simple program.

A working Fortran compiler is necessary for building some of the project's
software.  Please use the error message above to find a good solution and
re-run the project configuration.

If you can't find a solution, please send the error message above to the
link below and we'll try to help

https://savannah.nongnu.org/support/?func=additem&group=reproduce

TIP: Once you find the solution, you can use the '-e' option to use
existing configuration:

   $ ./project configure -e

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        exit 1
    fi
fi





# Number of threads for basic builds
# ----------------------------------
#
# Since the system might not have GNU Make at this stage, and other Make
# implementations can't deal with parallel build properly, we'll just
# default to 1 thread. This is because some versions of Make complain about
# not having enough 'pipe' (memory) on some systems. After some searching,
# I found out its because of too many threads. GNU Make will be present on
# GNU systems (that have `nproc', part of GNU Coreutils). So to simplify
# the test for GNU Make, we'll just try running `nproc'.
if which nproc &> /dev/null; then
    if [ $jobs = 0 ]; then
        numthreads=$(nproc --all);
    else
        numthreads=$jobs
    fi
else
    numthreads=1;
fi





# Build `flock' before other program
# ----------------------------------
#
# Flock (or file-lock) is a unique program that is necessary to serialize
# the (generally parallel) processing of make when necessary. GNU/Linux
# machines have it as part of their `util-linux' programs. But to be
# consistent in non-GNU/Linux systems, we will be using our own build.
#
# The reason that `flock' is sepecial is that we need it to serialize the
# download process of the software tarballs.
flockversion=$(awk '/flock-version/{print $3}' $depverfile)
flockchecksum=$(awk '/flock-checksum/{print $3}' $depshafile)
flocktar=flock-$flockversion.tar.gz
flockurl=http://github.com/discoteq/flock/releases/download/v$flockversion/

# Prepare/download the tarball.
if ! [ -f $tardir/$flocktar ]; then
    flocktarname=$tardir/$flocktar
    ucname=$flocktarname.unchecked
    if [ -f $ddir/$flocktar ]; then
        cp $ddir/$flocktar $ucname
    else
        if ! $downloader $ucname $flockurl/$flocktar; then
            rm -f $ucname;
            echo
            echo "DOWNLOAD ERROR: Couldn't download the 'flock' tarball:"
            echo "  $flockurl"
            echo
            echo "You can manually place it in '$ddir' to avoid downloading."
            exit 1
        fi
    fi

    # Make sure this is the correct tarball.
    if type sha512sum > /dev/null 2>/dev/null; then
        checksum=$(sha512sum "$ucname" | awk '{print $1}')
        if [ x$checksum = x$flockchecksum ]; then mv "$ucname" "$flocktarname"
        else echo "ERROR: Non-matching checksum for '$flocktar'."; exit 1
        fi;
    else mv "$ucname" "$flocktarname"
    fi
fi

# If the tarball is newer than the (possibly existing) program (the version
# has changed), then delete the program.
if [ -f .local/bin/flock ]; then
    if [ $tardir/$flocktar -nt $ibidir/flock ]; then
        rm $ibidir/flock
    fi
fi

# Build `flock' if necessary.
if ! [ -f $ibidir/flock ]; then
    cd $tmpblddir
    tar xf $tardir/$flocktar
    cd flock-$flockversion
    ./configure --prefix=$instdir
    make
    make install
    cd $topdir
    rm -rf $tmpblddir/flock-$flockversion
    echo "Discoteq flock $flockversion" > $ibidir/flock
fi





# Build basic software
# --------------------
#
# When building these software we don't have our own un-packing software,
# Bash, Make, or AWK. In this step, we'll install such low-level basic
# tools, but we have to be very portable (and use minimal features in all).
echo; echo "Building necessary software (if necessary)..."
make -f reproduce/software/make/basic.mk \
     good_static_libc=$good_static_libc \
     rpath_command=$rpath_command \
     static_build=$static_build \
     needs_ldl=$needs_ldl \
     on_mac_os=$on_mac_os \
     numthreads=$numthreads \
     host_cc=$host_cc \
     -j$numthreads





# All other software
# ------------------
#
# We will be making all the dependencies before running the top-level
# Makefile. To make the job easier, we'll do it in a Makefile, not a
# script. Bash and Make were the tools we need to run Makefiles, so we had
# to build them in this script. But after this, we can rely on Makefiles.
if [ $jobs = 0 ]; then
    numthreads=$($instdir/bin/nproc --all)
else
    numthreads=$jobs
fi
.local/bin/env -i HOME=$bdir \
    .local/bin/make -f reproduce/software/make/high-level.mk \
                    rpath_command=$rpath_command \
                    static_build=$static_build \
                    numthreads=$numthreads \
                    on_mac_os=$on_mac_os \
                    host_cc=$host_cc \
                    -j$numthreads





# Make sure TeX Live installed successfully
# -----------------------------------------
#
# TeX Live is managed over the internet, so if there isn't any, or it
# suddenly gets cut, it can't be built. However, when TeX Live isn't
# installed, the project can do all its processing independent of it. It
# will just stop at the stage when all the processing is complete and it is
# only necessary to build the PDF.  So we don't want to stop the project's
# configuration and building if its not present.
if [ -f $itidir/texlive-ready-tlmgr ]; then
    texlive_result=$(cat $itidir/texlive-ready-tlmgr)
else
    texlive_result="NOT!"
fi
if [ x"$texlive_result" = x"NOT!" ]; then
    cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

TeX Live couldn't be installed during the configuration (probably because
there were downloading problems). TeX Live is only necessary in making the
final PDF (which is only done after all the analysis has been complete). It
is not used at all during the analysis.

Therefore, if you don't need the final PDF, and just want to do the
analysis, you can safely ignore this warning and continue.

If you later have internet access and would like to add TeX live to your
project, please delete the respective files, then re-run configure as shown
below. Within configure, answer 'n' (for "no") when asked to re-write the
configuration files.

    rm .local/version-info/tex/texlive-ready-tlmgr
    ./project configure

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
fi





# Citation of installed software
#
# After everything is installed, we'll put all the names and versions in a
# human-readable paragraph and also prepare the BibTeX citation for the
# software.
function prepare_name_version() {

    # First see if the (possible) `*' in the input arguments corresponds to
    # anything. Note that some of the given directories may be empty (no
    # software installed).
    hasfiles=0
    for f in $@; do
        if [ -f $f ]; then hasfiles=1; break; fi;
    done

    # If there are any files, merge all the names in a paragraph.
    if [ $hasfiles = 1 ]; then

        # Count how many names there are. This is necessary to identify the
        # last element.
        num=$(.local/bin/cat $@ \
                  | .local/bin/sed '/^\s*$/d' \
                  | .local/bin/wc -l)

        # Put them all in one paragraph.
        .local/bin/cat $@ \
            | .local/bin/sort \
            | .local/bin/awk 'NF>0 { \
                  c++; \
                  if(c==1) \
                    { \
                      if('$num'==1) printf("%s", $0); \
                      else          printf("%s", $0); \
                    } \
                  else if(c=='$num') printf(" and %s\n", $0); \
                  else printf(", %s", $0) \
                }'
    fi
}

# Report the different software in separate contexts (separating Python and
# TeX packages from the C/C++ programs and libraries).
proglibs=$(prepare_name_version $verdir/proglib/*)
pymodules=$(prepare_name_version $verdir/python/*)
texpkg=$(prepare_name_version $verdir/tex/texlive)

# Write them as one paragraph for LaTeX.
pkgver=$mtexdir/dependencies.tex
.local/bin/echo "This research was done with the following free" > $pkgver
.local/bin/echo "software programs and libraries: $proglibs."   >> $pkgver
if [ x"$pymodules" != x ]; then
    .local/bin/echo "Within Python, the following modules"      >> $pkgver
    echo "were used: $pymodules."                               >> $pkgver
fi
.local/bin/echo "The \LaTeX{} source of the paper was compiled" >> $pkgver
.local/bin/echo "to make the PDF using the following packages:" >> $pkgver
.local/bin/echo "$texpkg. We are very grateful to all their"    >> $pkgver
.local/bin/echo "creators for freely providing this necessary"  >> $pkgver
.local/bin/echo "infrastructure. This research (and many "      >> $pkgver
.local/bin/echo "others) would not be possible without them."   >> $pkgver

# Prepare the BibTeX entries for the used software (if there are any).
hasentry=0
bibfiles="$ictdir/*"
for f in $bibfiles; do if [ -f $f ]; then hasentry=1; break; fi; done;

# Make sure we start with an empty output file.
pkgbib=$mtexdir/dependencies.bib
echo "" > $pkgbib

# Fill it in with all the BibTeX entries in this directory. We'll just
# avoid writing any comments (usually copyright notices) and also put an
# empty line after each file's contents to make the output more readable.
if [ $hasentry = 1 ]; then
    for f in $bibfiles; do
        awk '!/^%/{print} END{print ""}' $f >> $pkgbib
    done
fi





# Clean the temporary build directory
# ---------------------------------
#
# By the time the script reaches here the temporary software build
# directory should be empty, so just delete it. Note `tmpblddir' may be a
# symbolic link to shared memory. So, to work in any scenario, first delete
# the contents of the directory (if it has any), then delete `tmpblddir'.
.local/bin/rm -rf $tmpblddir/* $tmpblddir





# Register successful completion
# ------------------------------
echo `.local/bin/date` > $finaltarget






# Final notice
# ------------
#
# The configuration is now complete, we can inform the user on the next
# step(s) to take.
if [ x$reproducible_paper_group_name = x ]; then
    buildcommand="./project prepare -j8"
else
    buildcommand="./project prepare --group=$reproducible_paper_group_name -j8"
fi
cat <<EOF

----------------
The project and its environment are configured with no errors.

Please run the following command to start.
(Replace '8' with the number of CPU threads on your system)

    $buildcommand

To change the configuration later, please re-run './project configure', DO
NOT manually edit the relevant files.

EOF

